Extremal Higgs couplings

We critically assess to what extent it makes sense to bound the Wilson coefficients of dimension-six operators. In the context of Higgs physics, we establish that a closely related observable, $c_H$, is well-defined and satisfies a two-sided bound. $c_H$ is derived from the low momentum expansion of the scattering amplitude, or the derivative of the amplitude at the origin with respect to the Mandelstam variable $s$, expressed as $M(H_iH_i\rightarrow H_jH_j)=c_H s +O(g_\text{SM}, s^{-2})$ where $g_\text{SM}$ represents all Standard Model couplings. This observable is non-dispersive and, as a result, not sign-definite. We also determine the conditions under which the bound on $c_H$ is equivalent to a bound on the dimension-six operator $O_H=\partial| H|^2 \partial |H|^2$.

==> notebook/disp_and_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    353216,       8711]
NotebookOptionsPosition[    337905,       8472]
NotebookOutlinePosition[    338347,       8489]
CellTagsIndexPosition[    338304,       8486]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Dispersion relations", "Section",
 CellChangeTimes->{{3.9090450535854273`*^9, 
  3.909045062819775*^9}},ExpressionUUID->"278cd9ff-bcb4-4f92-b437-\
f50217bc1c9c"],

Cell[CellGroupData[{

Cell["Definition of crossing matrices", "Subsection",
 CellChangeTimes->{{3.909044620681735*^9, 
  3.909044622174941*^9}},ExpressionUUID->"a7f9eb6c-c826-4af9-80af-\
79bb4576f357"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "Cst", ",", "Ctu", ",", "Csu", ",", "id", ",", "Proj12", ",", "Proj3"}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Cst", "[", "N_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"N", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], " ", ".", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], " ", ".", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "N"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "N"}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Ctu", "[", "N_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"N", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], " ", ".", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], " ", ".", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "N"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "N"}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Csu", "[", "N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"N", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], " ", ".", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], " ", ".", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "N"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "N"}], ")"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"id", "[", "N_", "]"}], ":=", " ", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Proj12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Proj3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9055821666169767`*^9, 3.905582167235379*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5bb257c1-2a41-4db9-91d1-23eb62c5ffa1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed-t dispersion relation", "Subsection",
 CellChangeTimes->{{3.906450724237605*^9, 3.9064507274289165`*^9}, 
   3.909044635038615*^9, {3.909047262769651*^9, 
   3.90904726341658*^9}},ExpressionUUID->"cf6a53a6-bee2-419d-9e01-\
54b2ffba66e2"],

Cell["Derivation of the relation following Appendix A1.", "Text",
 CellChangeTimes->{{3.906451412124154*^9, 3.9064514800240746`*^9}, {
  3.9064515589389544`*^9, 3.9064515591057343`*^9}, {3.9065460557398973`*^9, 
  3.9065460566081057`*^9}, {3.9090462725541887`*^9, 3.909046310349671*^9}, {
  3.909047212937209*^9, 3.9090472196877675`*^9}, {3.9090472534526815`*^9, 
  3.9090472610749636`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f575a1d4-be29-4aff-978a-0d4599a60f80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ImvecT", ",", "Ker", ",", "c", ",", "d", ",", "vecT"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ImTsing", ",", "ImTsym", ",", "ImTanti"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ImvecT", "[", 
    RowBox[{"z_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ImTsing", "[", 
      RowBox[{"z", ",", "t"}], "]"}], ",", 
     RowBox[{"ImTsym", "[", 
      RowBox[{"z", ",", "t"}], "]"}], ",", 
     RowBox[{"ImTanti", "[", 
      RowBox[{"z", ",", "t"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ker", "[", 
   RowBox[{"s_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"z", "^", "2"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", "-", "s"}], ")"}]}], " ", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", "-", "u"}], ")"}]}], " ", 
      RowBox[{"Csu", "[", "n", "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"4", "/", "3"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], ",", "2", ",", "0"}], "}"}], " ", 
       "c\[Lambda]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "Pi"}], " ", 
       RowBox[{
        RowBox[{"Cst", "[", "n", "]"}], " ", ".", " ", 
        RowBox[{"Ker", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], ",", 
          RowBox[{"4", "/", "3"}]}], "]"}], " ", ".", " ", 
        RowBox[{"ImvecT", "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}]}]}]}], " ", "//", " ", 
     "Simplify"}], " ", "//", " ", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c\[Lambda]"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"4", "/", "3"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "2"}], "}"}], " ", "cH"}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"1", "/", "Pi"}], " ", 
          RowBox[{
           RowBox[{"Cst", "[", "n", "]"}], " ", ".", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Ker", "[", 
              RowBox[{"s", ",", 
               RowBox[{
                RowBox[{"8", "/", "3"}], "-", "s"}]}], "]"}], ",", "s"}], 
            "]"}], " ", ".", " ", 
           RowBox[{"ImvecT", "[", 
            RowBox[{"z", ",", 
             RowBox[{"4", "/", "3"}]}], "]"}]}]}]}], ")"}]}], " ", "/.", 
      RowBox[{"s", "->", 
       RowBox[{"4", "/", "3"}]}]}], " ", "//", "Simplify"}], "//", " ", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "cH"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "t_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"4", "/", "3"}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "Pi"}], ")"}]}], 
         RowBox[{"Proj3", " ", ".", " ", 
          RowBox[{"Ker", "[", 
           RowBox[{
            RowBox[{"4", "/", "3"}], ",", 
            RowBox[{"4", "/", "3"}]}], "]"}], " ", ".", " ", 
          RowBox[{"ImvecT", "[", 
           RowBox[{"z", ",", 
            RowBox[{"4", "/", "3"}]}], "]"}]}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "Pi"}], ")"}], " ", 
         RowBox[{"Proj3", " ", ".", " ", 
          RowBox[{"Ker", "[", 
           RowBox[{"t", ",", 
            RowBox[{
             RowBox[{"8", "/", "3"}], "-", "t"}]}], "]"}], " ", ".", " ", 
          RowBox[{"ImvecT", "[", 
           RowBox[{"z", ",", 
            RowBox[{"4", "/", "3"}]}], "]"}]}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "Pi"}], ")"}], " ", 
         RowBox[{"Proj3", " ", ".", " ", 
          RowBox[{"Cst", "[", "n", "]"}], " ", ".", " ", 
          RowBox[{"Ker", "[", 
           RowBox[{
            RowBox[{"4", "/", "3"}], ",", 
            RowBox[{
             RowBox[{"8", "/", "3"}], "-", "t"}]}], "]"}], " ", ".", " ", 
          RowBox[{"ImvecT", "[", 
           RowBox[{"z", ",", "t"}], "]"}]}]}]}], ")"}]}]}], " ", "//", " ", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909047271939438*^9, 3.909047272092164*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e6176ce3-a701-4774-8d47-debabadb2dca"],

Cell["\<\
vecT: amplitude as a vector in three irrep channels (1=singlet, 2=symmetric, \
3=antisymmetric)\
\>", "Text",
 CellChangeTimes->{{3.906451412124154*^9, 3.9064514800240746`*^9}, {
  3.9064515589389544`*^9, 3.9064515591057343`*^9}, {3.9065460557398973`*^9, 
  3.9065460566081057`*^9}, {3.9090462725541887`*^9, 3.909046310349671*^9}, {
  3.909047212937209*^9, 3.9090472196877675`*^9}, {3.9090472534526815`*^9, 
  3.9090472610749636`*^9}, {3.909047318734347*^9, 3.9090473402422547`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e91a9fdc-2504-4f45-bf92-350afaed7e01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vecT", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"4", "/", "3"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "t"}], "-", "4", "+", 
         RowBox[{"4", "/", "3"}]}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", "/", "3"}]}], ")"}], 
       RowBox[{
        RowBox[{"Cst", "[", "n", "]"}], " ", ".", " ", 
        RowBox[{"d", "[", "t", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "Pi"}], " ", 
       RowBox[{
        RowBox[{"Ker", "[", 
         RowBox[{"s", ",", 
          RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], " ", ".", " ", 
        RowBox[{"ImvecT", "[", 
         RowBox[{"z", ",", "t"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "Pi"}], " ", 
       RowBox[{
        RowBox[{"Cst", "[", "n", "]"}], " ", ".", " ", 
        RowBox[{"Ker", "[", 
         RowBox[{"t", ",", 
          RowBox[{
           RowBox[{"8", "/", "3"}], "-", "t"}]}], "]"}], " ", ".", " ", 
        RowBox[{"ImvecT", "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "Pi"}], " ", 
       RowBox[{
        RowBox[{"Ker", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], ",", 
          RowBox[{
           RowBox[{"8", "/", "3"}], "-", "t"}]}], "]"}], " ", ".", " ", 
        RowBox[{"ImvecT", "[", 
         RowBox[{"z", ",", "t"}], "]"}]}]}]}], " ", "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"c\[Lambda]", ",", "cH"}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"77b4f44a-49a5-41fa-8af2-388e0e9fc755"],

Cell["\<\
Cross-check: Evaluating eq. (A16) on crossing symmetric point.\
\>", "Text",
 CellChangeTimes->{{3.906451412124154*^9, 3.9064514800240746`*^9}, {
  3.9064515589389544`*^9, 3.9064515591057343`*^9}, {3.9065460557398973`*^9, 
  3.9065460566081057`*^9}, {3.9090462725541887`*^9, 3.909046310349671*^9}, {
  3.909047212937209*^9, 3.9090472196877675`*^9}, {3.9090472534526815`*^9, 
  3.9090472610749636`*^9}, {3.909047318734347*^9, 3.9090473780828395`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"d9ddd653-00a0-4285-a1d8-259f7017e023"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"vecT", "[", 
      RowBox[{"s", ",", "t"}], "]"}], " ", "/.", " ", 
     RowBox[{"s", "->", " ", 
      RowBox[{"4", "/", "3"}]}]}], " ", "/.", " ", 
    RowBox[{"t", "->", " ", 
     RowBox[{"4", "/", "3"}]}]}], " ", "//", " ", "Simplify"}], " ", "//", 
  " ", "Print"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], ",", "s"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"4", "/", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"4", "/", "3"}], ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"c\[Lambda]", ",", "cH"}], "}"}]}], "]"}], "&"}]}], " ", "//", 
  " ", "Print"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"vecT", "[", 
        RowBox[{"s", ",", "t"}], "]"}], ",", "t"}], "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"4", "/", "3"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"4", "/", "3"}], ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"c\[Lambda]", ",", "cH"}], "}"}]}], "]"}], "&"}]}], " ", "//",
    " ", "Normal"}], " ", "//", " ", "Print"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"351f4c51-8a0b-4678-91c3-5d2aa0fd6a44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{"2", " ", "c\[Lambda]"}], ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.905582248418473*^9, 3.905582833049125*^9, 3.9060698720486574`*^9, 
   3.9061037291688423`*^9, 3.9061140371389985`*^9, 3.9061166301600327`*^9, 
   3.9061260072353487`*^9, 3.9061894825951524`*^9, 3.9064484496305523`*^9, 
   3.9064497066747756`*^9, {3.9064510887651787`*^9, 3.906451103908494*^9}, 
   3.9064668864502935`*^9, 3.906510388685599*^9, 3.9065128980358906`*^9, 
   3.90653831290421*^9, 3.9066409962544537`*^9, 3.9066674291320624`*^9, 
   3.906729625808379*^9, 3.908803254304387*^9, 3.9090446682171307`*^9, 
   3.909047298749831*^9, 3.9090480932836933`*^9, 3.90905026899336*^9, 
   3.909050651445459*^9, 3.909050691364047*^9, {3.909050837591436*^9, 
   3.90905086076897*^9}},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0c6d30ab-f5ce-47df-8534-5953e0721c4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"cH", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], ",", 
   RowBox[{"-", "cH"}], ",", "cH"}], "}"}]], "Print",
 CellChangeTimes->{
  3.905582248418473*^9, 3.905582833049125*^9, 3.9060698720486574`*^9, 
   3.9061037291688423`*^9, 3.9061140371389985`*^9, 3.9061166301600327`*^9, 
   3.9061260072353487`*^9, 3.9061894825951524`*^9, 3.9064484496305523`*^9, 
   3.9064497066747756`*^9, {3.9064510887651787`*^9, 3.906451103908494*^9}, 
   3.9064668864502935`*^9, 3.906510388685599*^9, 3.9065128980358906`*^9, 
   3.90653831290421*^9, 3.9066409962544537`*^9, 3.9066674291320624`*^9, 
   3.906729625808379*^9, 3.908803254304387*^9, 3.9090446682171307`*^9, 
   3.909047298749831*^9, 3.9090480932836933`*^9, 3.90905026899336*^9, 
   3.909050651445459*^9, 3.909050691364047*^9, {3.909050837591436*^9, 
   3.90905086137355*^9}},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"333c0eb6-81a6-49bc-b7d1-789ad8aa7016"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"2", " ", "cH"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.905582248418473*^9, 3.905582833049125*^9, 3.9060698720486574`*^9, 
   3.9061037291688423`*^9, 3.9061140371389985`*^9, 3.9061166301600327`*^9, 
   3.9061260072353487`*^9, 3.9061894825951524`*^9, 3.9064484496305523`*^9, 
   3.9064497066747756`*^9, {3.9064510887651787`*^9, 3.906451103908494*^9}, 
   3.9064668864502935`*^9, 3.906510388685599*^9, 3.9065128980358906`*^9, 
   3.90653831290421*^9, 3.9066409962544537`*^9, 3.9066674291320624`*^9, 
   3.906729625808379*^9, 3.908803254304387*^9, 3.9090446682171307`*^9, 
   3.909047298749831*^9, 3.9090480932836933`*^9, 3.90905026899336*^9, 
   3.909050651445459*^9, 3.909050691364047*^9, {3.909050837591436*^9, 
   3.90905086268944*^9}},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"17ceb4bc-47af-4eb5-952c-2579c5b61239"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Kernels \[ScriptCapitalK] and \[ScriptCapitalL] in eq. (A16).
Note that nn refers to the group o(nn) and it should be taken nn=4.\
\>", "Text",
 CellChangeTimes->{{3.906451412124154*^9, 3.9064514800240746`*^9}, {
   3.9064515589389544`*^9, 3.9064515591057343`*^9}, {3.909047381800408*^9, 
   3.9090473957499466`*^9}, 3.9090479565381017`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c11c70bd-e937-4024-a8a3-3d835d01a34f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"\[ScriptCapitalK]", ",", "\[ScriptCapitalL]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "1"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTsing", "[", 
         RowBox[{"z", ",", "t"}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "2"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTsym", "[", 
         RowBox[{"z", ",", "t"}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "3"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTanti", "[", 
         RowBox[{"z", ",", "t"}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalL]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "1"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTsing", "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalL]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "2"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTsym", "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalL]", "[", 
     RowBox[{"M_", ",", "N_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"zz_", ",", "s_", ",", "t_"}], "]"}], "/;", 
   RowBox[{"N", "==", "3"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vecT", "[", 
       RowBox[{"s", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "M", "]"}], "]"}], "/.", 
     RowBox[{"n", "->", "nn"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ImTanti", "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}]}], "]"}], "&"}], "/.", 
     RowBox[{"z", "->", "zz"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.905584504139635*^9, 3.905584506065919*^9}, {
  3.9055845546664557`*^9, 3.9055845640964727`*^9}, {3.9055846036993575`*^9, 
  3.90558466546436*^9}, {3.905589730928924*^9, 3.905589754519785*^9}, {
  3.905589794629326*^9, 3.9055898284742603`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f9f487a0-621a-4970-be71-bb3cef741179"],

Cell["Cross-check: Singlet channel matches with o(1) kernels.", "Text",
 CellChangeTimes->{{3.905584839838139*^9, 3.9055848442708764`*^9}, {
   3.9064514951259794`*^9, 3.9064515147962008`*^9}, 3.9064515566395884`*^9, {
   3.9090471667288933`*^9, 3.909047169552659*^9}, {3.9090474037681727`*^9, 
   3.9090474081330795`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c687b354-3036-42f6-85cb-25e6f36b9d08"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalK]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "[", 
   RowBox[{"z", ",", "s", ",", "t"}], "]"}], "//", 
  "Apart"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalL]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "[", 
   RowBox[{"z", ",", "s", ",", "t"}], "]"}], "//", "Apart"}]}], "Input",
 CellChangeTimes->{{3.905584570013521*^9, 3.9055846302194014`*^9}, {
  3.9055846683587074`*^9, 3.905584676500759*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7724df54-82d2-4f09-8c0d-24a6e7f0f2d7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "s"}], "+", "z"}], ")"}]}]], "+", 
  FractionBox["1", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", "t", "+", "z"}], ")"}]}]], "-", 
  FractionBox["3", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]], "-", 
  FractionBox["3", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"3", " ", "t"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.905584572399757*^9, 3.905584630377827*^9}, {
   3.9055846685673494`*^9, 3.905584676679699*^9}, 3.905589761120438*^9, 
   3.9055898708792124`*^9, 3.906069877119937*^9, 3.906103733786841*^9, 
   3.9061140423580017`*^9, 3.9061166357462587`*^9, 3.9061260111786647`*^9, 
   3.906189487825333*^9, 3.906448464292838*^9, 3.9064497117407017`*^9, {
   3.9064510922354755`*^9, 3.9064511069456654`*^9}, 3.906466893585313*^9, 
   3.906510394583582*^9, 3.9065129028579288`*^9, 3.9065383210244093`*^9, 
   3.9066409995232673`*^9, 3.9066534524486885`*^9, 3.906667445057367*^9, 
   3.9067296297616167`*^9, 3.908803269190817*^9, 3.909044671356758*^9, 
   3.9090480940779605`*^9, 3.9090502738180704`*^9, 3.909050653404151*^9, 
   3.909050693298209*^9, {3.909050839256062*^9, 3.909050862736081*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"45524945-fbfa-4cb8-bed4-88e2e3529d0c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], "+", "z"}], ")"}]}]], "-", 
  FractionBox["6", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]], "+", 
  FractionBox["3", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"3", " ", "t"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.905584572399757*^9, 3.905584630377827*^9}, {
   3.9055846685673494`*^9, 3.905584676679699*^9}, 3.905589761120438*^9, 
   3.9055898708792124`*^9, 3.906069877119937*^9, 3.906103733786841*^9, 
   3.9061140423580017`*^9, 3.9061166357462587`*^9, 3.9061260111786647`*^9, 
   3.906189487825333*^9, 3.906448464292838*^9, 3.9064497117407017`*^9, {
   3.9064510922354755`*^9, 3.9064511069456654`*^9}, 3.906466893585313*^9, 
   3.906510394583582*^9, 3.9065129028579288`*^9, 3.9065383210244093`*^9, 
   3.9066409995232673`*^9, 3.9066534524486885`*^9, 3.906667445057367*^9, 
   3.9067296297616167`*^9, 3.908803269190817*^9, 3.909044671356758*^9, 
   3.9090480940779605`*^9, 3.9090502738180704`*^9, 3.909050653404151*^9, 
   3.909050693298209*^9, {3.909050839256062*^9, 3.909050862747074*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"0a144e9f-305d-459f-b8f8-a5624f71c1fa"]
}, Open  ]],

Cell["Explicit forms of kernels as matrices for any n.", "Text",
 CellChangeTimes->{{3.905584839838139*^9, 3.9055848442708764`*^9}, {
   3.9064514951259794`*^9, 3.9064515147962008`*^9}, 3.9064515566395884`*^9, {
   3.908803085277418*^9, 3.90880309169199*^9}, {3.9090474115342045`*^9, 
   3.9090474124793158`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"54c8eecd-9793-4f28-af35-6140e1145a31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", "[", 
        RowBox[{"MM", ",", "NN", ",", "n"}], "]"}], "[", 
       RowBox[{"z", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"MM", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"NN", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "Pi"}], ")"}], "n", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s", "+", "t", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}]}], 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"3", " ", "s"}], "+", 
          RowBox[{"3", " ", "t"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "s"}]}], ")"}]}]]}], "&"}]}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalL]", "[", 
        RowBox[{"MM", ",", "NN", ",", "n"}], "]"}], "[", 
       RowBox[{"z", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"MM", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"NN", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", 
      FractionBox[
       RowBox[{"n", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "t"}]}], ")"}]}]]}], "&"}]}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.907266536659498*^9, 3.907266553063565*^9}, {
   3.907266592891758*^9, 3.9072666353270283`*^9}, {3.907698661380121*^9, 
   3.9076986852752037`*^9}, {3.9076987955835037`*^9, 3.90769884173578*^9}, {
   3.907698929624778*^9, 3.9076989320886908`*^9}, {3.9084832125683565`*^9, 
   3.9084832137837973`*^9}, {3.9084834647914*^9, 3.908483521941071*^9}, {
   3.908483571765842*^9, 3.9084837088054543`*^9}, {3.908483757142501*^9, 
   3.90848379426136*^9}, {3.9084838667420254`*^9, 3.908483875985696*^9}, 
   3.908484052325714*^9, {3.9084841228539133`*^9, 3.9084841346870623`*^9}, {
   3.9084846259960566`*^9, 3.9084846494242067`*^9}, 3.9084847032350483`*^9, {
   3.9084847349141407`*^9, 3.908484741455767*^9}, {3.908484810193595*^9, 
   3.9084848584595523`*^9}, {3.908485217371518*^9, 3.90848523042647*^9}, {
   3.90848584526291*^9, 3.90848584556481*^9}, {3.908486287710106*^9, 
   3.908486297785249*^9}, {3.9084866467209015`*^9, 3.9084866589936266`*^9}, 
   3.9084869800298924`*^9, {3.9088036432569857`*^9, 3.908803687650759*^9}, 
   3.9088044801410933`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"ff036b10-73cc-4e02-885c-1cfafbca61c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t", "+", "z"}], ")"}]}], 
        RowBox[{"s", "-", "z"}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]},
     {"1", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "s", "+", 
           RowBox[{"2", " ", "t"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "z"}], ")"}]}]]}], 
      FractionBox["n", "2"]},
     {
      RowBox[{"-", "1"}], 
      FractionBox[
       RowBox[{"2", "+", "n"}], "2"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "s", "+", 
           RowBox[{"2", " ", "t"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "z"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9088032860799513`*^9, {3.9088036454691095`*^9, 3.9088036880842648`*^9}, 
   3.90880448193452*^9, 3.9090446729017277`*^9, 3.9090480952582483`*^9, 
   3.909050274766257*^9, 3.909050653576157*^9, 3.909050693464901*^9, {
   3.9090508394322042`*^9, 3.909050862910026*^9}},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"abe74a8b-68ec-45d9-a2f3-\
24a117b2bc96"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "t"}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"3", " ", "s"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "z"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          RowBox[{"12", " ", "t"}], "+", 
          RowBox[{"9", " ", "s", " ", "t"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s", "+", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", "z"}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}]}]], 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "s"}], "+", "t"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "t"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "s"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"6", " ", "z"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"12", "-", 
          RowBox[{"9", " ", "s"}]}], 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "z"}]}]], "+", 
        FractionBox[
         RowBox[{"8", "-", 
          RowBox[{"6", " ", "t"}]}], 
         RowBox[{"t", "-", "z"}]]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "t"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "t"}], "+", "z"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "s"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}]]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], 
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"32", "+", 
          RowBox[{"6", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "z"}], ")"}]}], "-", 
          RowBox[{"20", " ", "z"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"3", " ", "t"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"8", "-", 
          RowBox[{"6", " ", "t"}]}], 
         RowBox[{"t", "-", "z"}]], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s", "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}]]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"3", " ", "s"}], "+", 
             RowBox[{"6", " ", "t"}]}], ")"}]}], "-", 
          RowBox[{"9", " ", "s", " ", "z"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "z"}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"32", "-", 
           RowBox[{"20", " ", "t"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"12", " ", "z"}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"3", " ", "t"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9088032860799513`*^9, {3.9088036454691095`*^9, 3.9088036880842648`*^9}, 
   3.90880448193452*^9, 3.9090446729017277`*^9, 3.9090480952582483`*^9, 
   3.909050274766257*^9, 3.909050653576157*^9, 3.909050693464901*^9, {
   3.9090508394322042`*^9, 3.9090508634805107`*^9}},
 CellLabel->
  "Out[29]//MatrixForm=",ExpressionUUID->"8bbf769c-eafe-40d2-b737-\
6405b51f1009"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Testing the fixed-t dispersion", "Subsection",
 CellChangeTimes->{{3.906451115747998*^9, 3.906451118364873*^9}, {
  3.9066673625350304`*^9, 3.906667370121208*^9}, {3.909044648870228*^9, 
  3.9090446490054502`*^9}},ExpressionUUID->"8b5397ba-7dad-4bff-844d-\
a8f747589fc4"],

Cell[CellGroupData[{

Cell["Simple example 1", "Subsubsection",
 CellChangeTimes->{{3.9061165639505405`*^9, 3.906116565575288*^9}, {
   3.9061892263926587`*^9, 3.906189226472231*^9}, 3.90904478198141*^9, {
   3.9090448633182173`*^9, 
   3.9090448649814053`*^9}},ExpressionUUID->"cffeea9a-7675-485e-bc55-\
7d5409c574d2"],

Cell["\<\
We check the dispersion relation against a simple amplitude:  Sqrt[4-s]
Tvec = full amplitude, ImTvec = imaginary part for s > 4.\
\>", "Text",
 CellChangeTimes->{{3.9064513503096905`*^9, 3.906451378641444*^9}, {
  3.909044751534843*^9, 3.9090447663548813`*^9}, {3.9090474349943733`*^9, 
  3.9090474609884405`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f2138e94-0495-468b-92df-d6cb9f0df6f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"onechannelfla", ",", "Tvec", ",", "ImTvec"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"onechannelfla", "[", "s_", "]"}], "[", 
    RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"0", " ", "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", "-", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"onechannelfla", "[", "s_", "]"}], "[", 
     RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
    RowBox[{"0", " ", "+", 
     RowBox[{"0", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"4", "-", "s"}], "]"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "nn_", "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", GridBox[{
      {"nn", "1", "1"},
      {"0", "1", "1"},
      {"0", "1", 
       RowBox[{"-", "1"}]}
     }], ")"}], ".", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
        RowBox[{"t", ",", 
         RowBox[{"4", "-", "s", "-", "t"}]}], "]"}]},
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", "t", "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "s", "-", "t"}], ",", "s"}], "]"}]},
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", 
         RowBox[{"4", "-", "s", "-", "t"}], "]"}], "[", 
        RowBox[{"s", ",", "t"}], "]"}]}
     }], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ImTvec", "[", "nn_", "]"}], "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"nn", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"s", "-", "4"}], "]"}]}]},
      {"0"},
      {"0"}
     }], ")"}]}], 
  RowBox[{"(*", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"nn", " ", "Pi"}]},
      {"0"},
      {"0"}
     }], ")"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Im", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "4", "]"}], "[", 
       RowBox[{"x", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Dashed"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "n", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImTvec", "[", "n", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.905585176796877*^9, 3.905585176956636*^9}, {
  3.9055852806986113`*^9, 3.905585456902551*^9}, {3.9055871726263*^9, 
  3.9055871788490314`*^9}, {3.9055872132101126`*^9, 3.905587226059094*^9}, {
  3.905587477826503*^9, 3.905587486352962*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ed43d7d9-93e0-4e17-954e-f2a3bcf6e472"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVkHs00wsAx0VJs+232diw2LCG9H7Qy+976SKVU1KurJKTZ1KSNSlXMxTm
La9cuUVv3V4cUSxE0q0O6SF08qgmElrR67p/fM/3fM73nM8fX4HvXnc/TQ0N
Da/J/N+F0b7aC3Yl2S/OeZKxLlOI+lb+Ok9+EFmgiJQGZgjx696dWD4/koy8
l6IlTxeisFZhOo1/nLxTEke5lSpEyKqIPV9M80hvy6XdgmQhWr8FZg2bnidZ
cuea13Ihpne8EQ2aVpIsVpUVTyJEcXNR2IDpffLdeJ13qqcQZVeOd4TMfUm+
M769rp0hRAD5JO/D/h4y/oP7SOh9C4T2WfXcKHtP/hPmF3Aw2gIUgVzUbTdM
rrw0vStBZIEUxgPrYp9RsnNbk5P6sTl8OzxqtFrUZNRlaen7EHOENch994om
yOCGJvshLXNc3UfdxF3zgyxz+jwQUmCG4qjdqvmeGtjmfKzZ3MwMsqLvG8c+
TIFccV478pwAGq2vUX1IC6XSI9c5lgLMOuAv9bCehgmZe/m9ND56P+ds0b2t
jej13T0PB0zh2hd8JCNMB7/nyTi2EhO49abNNjGh4Khi+RL7Nh5aZve2iS0o
YJeOO5c95GFtuG10gTUFiw+bBBg18uCi2fWYa0uBYCz7an8lDw782RLWBgoS
LwbUuxXxsETcUKsjo+CetxXDM4gHXtv45tE+Cu40SM7rTxhDVecb03RZFwe6
VRf8qcYwTX8enHJDFzZdq+s+aRnDY7vbZo8qXSSG6sZEfDPCna/LrF836SJ3
TFTsrzJCxhxm25ceXZiIuImDjUZYkVMjEhlRkV88H0eOGiE5mPcoLp4Klxan
IOqQIZS2GZVrFVS4dj61lvcaQj1V5wwzi4oxeXjlp5eG8CkalRYWU2FfXFN/
udEQi9uazW5WU5HG+CEoPWWIzlWRkt6RSX9u36pDGwwxl9k+03EHDXbi3DW5
pVz0K/pl2X40lM7Yc83+JBeFlC9v3+6mgar3IedZOhfUqdxryVIa4ts3MF8f
5kKl9nJqT6fh558vNZ3cuSh51RkaVE/DoMeNg4smOBB7DbVWNdPg2mwveTvE
Abv9px39CQ0+g9dtEns4kD0y1breSYOEa5aZ38KBz92dOd/VNKCnQ95VyAHv
XF9NqhUdPo2GCWdWctBmobZ4M48OV83MUOP5HCQVaycuXkqHC+UgP8qcg4l8
kccLBzpauraMjMzg4Lki6J2ZmI7aFSEVN58aIDN8kFGeMrm3LQuYEmgA1+Ef
ETrZdDhsXzFQ42UAzT30jq0FdFR0bOoXrzXAPv95Jb/O0sGrKD89d64B3LzC
lq1R0iEajjisP6IPCvl556tROnp2igL6wvQh/c1Sp3yCjnC7jdU5O/TR7+hd
ljqFwKFdp/6esV4fd12UEw4EAfrzfVECkT4OuSsyz1sTuNR0K+rBMzbeedQu
i11A4IVSHiSsY2OL52i32I7AQ5uk0+ZlbCwUe9kwnAhYdp2IG5exMeAnbJDs
JCB7KI0IELGxNfCP3RsCCZQKF810INhoCk5iWu8lkKssnJmkZuHM3k/bOg8T
UJc911hVx4LefoupFbGT/GBOY/I5FmIOeF5ISySwUBLD5ypYEEfeVjvmEiBu
23zL3cRCc9TwyZlFBI5ErS7zXcKCXbS545cSAiW33NvpBiywY4+nXrhOoGoW
f7esVQ+yuOol8lsEsmS1Pz9e0cNwwseObUoCf1YfbYhP1ENL8mZL5iMCjLjl
9c/s9LA89di/qqcEVNXJfnm6ejiXXnWg/hWBWtuzqtCXTBhkDRn91TP5l+fY
CP8ME/ITAuVBFYHs8KCYi/5MjOR6BGz8RCBKezRtuQkTPgUJtNlfCdwd/hYY
oWTATfnASjpO4OPgI+f8iwz8BxVEZ60=
       "]], LineBox[CompressedData["
1:eJwVkGlQU2cUhrGgLS32frkfYFkMCRdlVXDaOoJKX0EH64JYJlZBoaCAFUWL
pCNKB1FZjAEihmVApQaVsYjbQAuK0aYgohARKEUbkAFBBUGBpiTK0tsfZ848
P848zxxx5N5voj4wMTHx4+f/vcXBdtDflECVvKl/7wkGko3EZOssgpzTozfv
yRnIW1xb75sTiIfWi/yyGLxr25qoIgRtr59mLznJoP2Jpk4iJEiPtzV1ymcw
O1RXoBETHPAKUJ4tYLBSp4/1nEcw7LLiQ5tCBje6XFhzDwL7X6pzZp9hkNWb
FVbjTfD0hzToVQwChkLGHSV8T9fjSfUVBmctj7YmbyZwGypt9brG4J+lZVd1
oQQRXLNcdZ3Bz7L3MXmRBOTaokupFXyf8+kO830EpSFjsjU3GVyO7Kx+KyMI
IN4GbR0D0hGepL5LIPWRlWp0DDo0O2aEeAhg3ZwR7j6ToDKjNkykF2Br+fPb
Ik+C6JnSbq2WRa46x6eN926PP1RpUUgxVNxsqjtG4Bnjrl0XYYlLc/K/T7hM
8Ij1+ETqbYWyXeKXNe0Et64cKfIwtYamf55twSTBoRluQY2d1tC5ylIsnQX4
WHdwdVzFHNgrLW98vkGAvotiZXHSZ4h33GBmlyCA0sXGrFpig5ZtiT65RQIo
CqPrI0S20FrtfDZyR4AQ5TatxQtbbI7ZtXB+rwCGlReMxWo7xLyZUjz7iEVv
n98BTbo9mqtcm0rcWaiWL7JripgLr6VWgd1BLMpTpYKYBUJ0x0cnLtvPIl2y
fa2pXoigBtWcTCWLL3XnLqU3OWBT7maHr6tYFLgWlTetFSEsV3t01RMWyXcz
C9ZWi5CHjvvnJlist5NceOAkRiyp228QUqyIqw8VHBej9is5LfelKLaPdGrU
i+GUqDxW+R2F0x+leYGhjngZWPfI7TCFYoHGrUXtiIx6rx1VZymix8weN7hx
WBL8NCXrDkXk9VHR8WwOE/ls9qtOit1HgifWnOQwJI/7aV8XhTS44i+LUxx8
i6TR4zxn6KVZijwOOlm6y8xuiivexvf5Zzg4hTfuFvVQGH+fbr9YxsG5Jvpf
ST/vb7HIrK3nIGn2ZW8PUxSW7NmZ1sDBYviLb/3fUJQkaP1XP+TQ7jCQ18Dz
r9aKdw+1HJoXK2e1v6XQhdCdrX9yqN1juDg8SuHca+Pf08v7fpS9Fo5TeFUc
FJ7v4xAhv9V5nmef1L+NUS84xKdWNrgZKNY5n7n2aoCDIntWzmIjRXysSDgy
wqHGfOHz9e8pkpalGG+M8ffLfytr5Tl1dk9bgp6D1vPTuC0TFAVXS04YDByq
apx7d0xSqA6bxdx8x+GBfDB3gOeyjVF+SRMcHqYl+++boqhwvDfXd4r/76rn
g3qe1WPzjdPTfE+kbfahaYr/AEN+0Y8=
       "]]},
     Annotation[#, "Charting`Private`Tag$6688#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5T75OD+Peywbnez3Nqp1UyAHn+z2ZoC0n
xwXnvzqc1HBiLTecryd4TdY5nhfOf9b7rGlqKoI/l+v78+fZCD4Pi8SmngoE
/9W3SLdrExH8pXfu5mUeQfBlVjzd36/JB+dfUfmm8kgfwe9eyNZlYobg/5ql
HnLTCcG/0Zv5QikGwZ9c/FZgWx+Cz2X/NfHOZwS/wlGDY9svBP+Zc/S6fkZ+
OP+Qx8FfTvwIflVQ7+SVWgj+61TVo2WJCH5URkR2QAaCfyKrW1ArH8Ffkv8x
9m4Ngh9Tufeb8wwE/1T1hzmy8xF8izpl5+9LEXyR5s7+VZsR/DM9oRqC5xF8
q/6Oc6+uIvgrJu4uOXIHwReb8k5q3mMEv2Wa4sHyVwj+pxkh6YEfEfyE2e28
2j8QfL+DpzUrfiL4AMibzCM=
       "]], LineBox[CompressedData["
1:eJwVkH04FHYAx71eq2i/O8r7cfczRSQ9aivj95VtlJeUXS9EuY5ryWpGtbIl
rQnRVehGF6tQ6UXmalKKMmtyLaU0VHOZtDGLm8M1u/3xfT7P832ezx/fr0C8
ZUWckYGBQbQ+/3ONo+0fAcYEO8YfSjP77jLRcmKwlkPQ85VqVpH7Q3ag1fXB
T5MJtDJf5s55wm5FBJTNNydQ519453OLLjb2cO0XJwhBrPD41qTw58xr5baQ
ty0JTs/taw599Rvb+PigY6oVgf2VPec2i9Xs0ZOGRhGfQDAUEt836XdmHtUp
bxAQcA8av2j27WUfdGoSPN8h2LWocdkKyUtW9XQWb7I7waHzPvI52a9Yrjo3
5tpCgmHzktBGyQBrlJz2cvUlmHJ9TdP7QX8xXU+9SQEI0pTt5UreINv0cvjs
lkCChsEd9Qm9gyywP3JEKCLw2T1cNi/5NTtuuffB7tUEHMn3N4/+8poN+1Rc
7IwiKAl/lc9mD7GSrHFpgZgg+phj4OWOITY281j75K0ET68m30+crWHnxF01
g1kEhXk58dZHRphRlmlBaC7Bt/vTJ1/qGGGrL3kknT1EYBvCi9pCtczU4Cs3
iZzA1XJR5c5KLYtR8IselxLkFzv8vK9+lJH2dal1NwkOqp0bF9weZ/ETGavt
bhPM4QZqhwx17JpLpfeOJgJvrYuPG9OxT1IM+r1UBFVuppK3f9CxBt530aUd
+j88awwsTr1hyaHdfgf+IVjRtrNllXSCtTdIDCPduVgi8mgs/dgQg/6/2n7p
yYUwdmpnfYIhJtUv8y6Zx4V4T+DnN9INseDGIunv73GR88XLN+srDZFXS1qS
PuTi8KrXXUumGGFZ9TV5dgwXzje3ccxrjPBjqeXc6zIuNtcE+l01MYFy/+0Y
Jw0X810GwprEHJxe2mydoeXCSjNP4bWNg0Kz1tb+cS4uhym9sjM5SJM9+6jW
iIfwil3tZpUchMjH5qwkPLhEB58M03HQXT53Ins2D+W5JWzg0CRMazpWPBLL
Q1ytUiyregvxpinPVSoerjv4L9l7bwo2JO1SmhVaoPaPxqj06GnwlM5WhcRa
4lxc6lLPOoJ7PPepKQun43B3pb3jEh5qL6QXuRvPgKf3gvXXFBbYZegWfrdr
BtrGj2Rm/WOJKZ07gz6ttkLpTzGBdd4z0FMmyCtOtca5BLVicZgV8mbZmNSI
bNCnLFfhM2vICuObYp1sES4+au+RYoPIvGiVWa8tisxzvZZusoX2g9LR4jo7
BF8JUudvsoO6Z/GOhgx7SG06eQeW2+OEr5ddS6wDCmu6l3cHOOD8vhSu1IOP
K2nns0Mc+cgQbQg21vCxuiP5zN5BPuZ3fncmo8URviMpinV6yl2LzrcEO+HR
/t+iHPTcfTNHHlzjhMer8gqDlE4ItROV/uwsQH+zRGFsJ4D/p01R3EwBCqy+
SXqwXYBie7HzXY0AWVfPzhL9KoDzrfKCsCghIl+cDUvwFkLm0eDWWifE0wpV
uEW2EPFDJvfvuFHMlVYeWdkrhPjSa6fMgxTR/EvsmQ/F5vQI3dJDFONdA5+I
fClSIqofmx2hWEsbtjf7UezXpOTKCigy+QF+V/wpLiwcHT+qoFgj3bA9J5Bi
tH7iUVkFhaSlptg7gkLWapZzu4niSxdnTeImisKTiRu/uUPhOzXx+PMEipPJ
qoCgZr33ZLp7RCLF5RmysWYVxZYXxcPvbqXojLTY+KCN4pnG38dgG8VMtU1A
t5qiv836VPYe/Y7qnfxTPRSLKQp06RSL9nWMxvVSlE1zTUz8miJkpqKy7xVF
W9eqO2EZFEkJTvy//6ZwV973ITkUqe/vGa0aohhYc+HjtFyKfebdD5M1FCeK
U1cM6n+RXzyZrdVSbO8xfXPvsL5PM5FeHaP4s/nuGZZHUbE8bnGqjkLnqPC5
mE9RLfzRwe9finX3Uqv4RynqhlxGJyb0XuNn03LlFP8BdjSLXQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$6688#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkH04FHgCx8fbdBXtb4b1bhg/q2gkPequLL+v7B3lJWUnRbSmYdpkay3V
lt2ka4VoyktzNLEVKr3ImTopG5u1NZk2pbSo1mRVd2Rj8jadm/vj+3ye5/s8
nz++X6Fk25pEYw6HE2/I/2n9ZvCZGYfAJLx948tNhUzwyzvRG2OC7ao7SdGb
1Uy8mnA2cAn6v9XMKxM9ZIc6PB78PJNgXO7PRNwn7MeooKrFFgTa4osffWXZ
yyYfbvj6JCFIcD2xPTXyOfNZuyPsAyuCMwtfqcNf/8Y2Pz7snGFD4Hh13/mt
Ei179KSlVSwgEI6EJb2a8TuziO1RtAgJeIdNXqj9B9gnPbpk748I9ixrXbVG
+pLVPZ3HnykiOHLBT7Eg7zUr0BbEX19KMGpREd4qHWKt0jM+Hv4Es26sb/s4
5A3T9zebloAgU9VVreIPsy0vR89tCyZoGd7VnDwwzIIHY8ZcxQR+e0erFqW9
ZSes9j/Yu46AK/3nzWO/vGWjfjWXemIJKiJfF7P5I6wid0pWIiGIO+4cfKV7
hE3OPd41czvB02tp91Pm69h5SW/DcC5BaVF+km3hGDPONSsJLyD4x8GsmZe7
x9i6y16p544Q2IfxY7fRcWbG+dZTqiDwsFpWu7t2nMUrBWWPKwmKy53uHGie
YKRrY0bTTYLDWrfWJbemWNJ09jqHWwQLeMHjI0Z6dt291ndXG4HvuLufJ9Oz
z9M5gz4agjpPM+kH/9KzFv73cZXdhj+8GziWp9+ztPC+gEPvCNZ07m6Plk2z
rhapUYyIhxVir9bKT40wHPir/TfePLgmzO5pTjbCjOZVvhWLeJDsC/7qhywj
LPlhmez3v/CQ//XL95/VGqGokbSn/pWHo9Fve1fMMsaq+uuKvHge3G7u4Fo0
GOOnSquFN+Q8bG0IDrhmagrVwVvxLjoeFrsPRbRJuDizUm2bPc6DjW6R0mcH
F6XmHR2DUzxciVD55OVwkSl/9rdGYz4ia/Z0mddyEaaYXLCW8OEeF3oqQs9F
X/XC6bz5fFQXVLChIzMwp+14+VgCH4mNKom87k9IMkt/rtHwccMpcMX+e7Ow
KXWPyrzUEo3/bo3NipsDb9l8TViCFc4nZqz0biK4xxfNTl/6IY721To6r+Cj
8WJWmcjEGt6+Sz67rrTEHiPPyLu91uicKszJfWeFWT27Q76ot0Hlz/HBTb7W
6K8SFpVn2OJ8sla5PMIGRfPsTBvEdnilqtbgS1vIS5PaElzsESk55uiVboeY
ojiN+YA9yiwKfFZuscf4J5UT5U0OCL0aoi3e4gBt//JdLdmOkNn18A+tdsRJ
fx+H9gQnlDb0re4LcsKFA+k8mZcAVzMv5IU5C5At3hRqohNgXXfa2f3DAizu
+f5sdrsz/MfSlRsNVHiUXWgPdcGjg7/FOhm492a+IrTBBY+ji0pDVC4IdxBX
3nETYlAtVZo4CBH4RVssL0eIEpvvUh/sFKLcUeJ2VydE7rVz88S/CuH2Y3VJ
RKwrYl6ci0j2dYXcq8Wzo8kVT2s0kZZ5rkgaMb1/25Nioay2cO2AKySX37rk
HKaIE1xmz/wotmZF6VceoZjqHfpc7E+RHlX/2LyQYgNt2akOoDioSy+Ql1Dk
CIICrgZSXFw6MXVMSbFetmlnfjDFRPP0o6oaCml7Q7lvFIW8wzz/VhvFN+5u
upQtFKWnUjZ/d5vCf3bKiefJFKfSNEEhaoP35ENRVArFFWv5pFpDse1F+eif
t1P0xFhuftBJ8UwX6MfZQTFXaxfUp6UY7LQ9nbfPsKN+t+B0P8VyihJ9FsWy
A90TiQMUVXM8UlL+ThE2V1n76jVFZ2/07YhsitRkF8Eff1CIVPf9SD5Fxsf7
JupGKIbWX/w0s4DigEXfwzQdxcnyjDXDhl8Ul07ljY9T7Ow3e3/vqKHPNJVd
m6T4j/ruWVZEUbM6cXmGnkLvrPS7VExR7/qTU8B/KTbey6gTHKNoGnGfmJ42
eK1fzilQUPwPNUSSTg==
       "]]},
     Annotation[#, "Charting`Private`Tag$6688#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0., 10.787693584523005`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.90619063360407*^9, 3.906448502867922*^9, 3.906451172312795*^9, 
   3.9065129038503666`*^9, 3.909044678541533*^9, 3.909048099512145*^9, 
   3.909050654337624*^9, 3.90905069419706*^9, {3.909050840173834*^9, 
   3.9090508645780907`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"c99f1761-1015-474a-be64-a34fbc9b0e05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", " ", 
      SqrtBox[
       RowBox[{"4", "-", "s"}]]}], "+", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "-", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.90619063360407*^9, 3.906448502867922*^9, 3.906451172312795*^9, 
   3.9065129038503666`*^9, 3.909044678541533*^9, 3.909048099512145*^9, 
   3.909050654337624*^9, 3.90905069419706*^9, {3.909050840173834*^9, 
   3.9090508645826063`*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"5bab6129-c1e3-4a93-96d8-30b7e2c481c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", "s"}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.90619063360407*^9, 3.906448502867922*^9, 3.906451172312795*^9, 
   3.9065129038503666`*^9, 3.909044678541533*^9, 3.909048099512145*^9, 
   3.909050654337624*^9, 3.90905069419706*^9, {3.909050840173834*^9, 
   3.909050864583794*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"87d9f707-775b-4996-aa80-d781643a33db"]
}, Open  ]],

Cell["\<\
Subtraction constants vector \[ScriptCapitalC].
N=the isospin index, nn=refers to the group o(nn)\
\>", "Text",
 CellChangeTimes->{{3.906451317277418*^9, 3.9064513239003496`*^9}, {
  3.906451541255077*^9, 3.9064515686220818`*^9}, {3.9090474708287115`*^9, 
  3.9090474938465137`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6d2a2ea8-9faa-4d27-8022-81b5bde3fea2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[ScriptCapitalC]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"N_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
          RowBox[{"t", ",", 
           RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nn", "+", "2"}], ",", "2", ",", "0"}], "}"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
            RowBox[{"t", ",", 
             RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], ",", "s"}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nn", "-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}]}], ")"}]}]}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "N", "]"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalC]", "[", 
     RowBox[{"M", ",", "n"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.905585750675654*^9, 3.9055859051224446`*^9}, {
  3.905585968826454*^9, 3.9055860545259*^9}, {3.9055869095863495`*^9, 
  3.9055869117157063`*^9}, {3.906070040236631*^9, 3.9060700483791637`*^9}, {
  3.906070309557382*^9, 3.906070309871176*^9}, {3.906451818799776*^9, 
  3.906451819081894*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"71f91543-2482-4b88-bb40-b6c116ce308e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"28", "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"20", "-", 
        RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "s"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["6"]}]], ",", 
   FractionBox[
    RowBox[{"28", "+", 
     RowBox[{"3", " ", "s"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["6"]}]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906448508830082*^9, 
   3.9064511765166225`*^9, 3.9065129049064198`*^9, 3.909044680975795*^9, 
   3.9090481009068356`*^9, 3.90905065435187*^9, 3.909050694211341*^9, {
   3.9090508401947193`*^9, 3.909050864635819*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"5496db2e-15db-4701-a283-10eca736bc1a"]
}, Open  ]],

Cell["\<\
Reconstructing the full amplitude from imaginary parts + c\[Lambda] and cH.\
\>", "Text",
 CellChangeTimes->{{3.9064512725287704`*^9, 3.9064513056008615`*^9}, {
  3.909047503736509*^9, 3.9090475080958138`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"93944151-14ee-499e-b921-d456e9187d6c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalK]", "[", 
             RowBox[{"M", ",", "1", ",", "n"}], "]"}], "[", 
            RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"ImTvec", "[", "n", "]"}], "[", 
             RowBox[{"z", ",", "t"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalL]", "[", 
             RowBox[{"M", ",", "1", ",", "n"}], "]"}], "[", 
            RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"ImTvec", "[", "n", "]"}], "[", 
             RowBox[{"z", ",", 
              RowBox[{"4", "/", "3"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
         RowBox[{"n", "->", " ", "4"}]}], "//", "FullSimplify"}], 
       "\[IndentingNewLine]", "//", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
             RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], "]"}], "&"}]}], "//",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", 
          RowBox[{"M", ",", "n"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}], "-", "#"}], " ", "&"}]}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"{", "4", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "//", 
  "Flatten"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "4", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Flatten"}]}], "Input",
 CellChangeTimes->{{3.9055855695605736`*^9, 3.9055855697188835`*^9}, {
   3.9055859177150126`*^9, 3.905585953084175*^9}, {3.905586063574463*^9, 
   3.9055860999682894`*^9}, {3.905586540744709*^9, 3.9055865430744343`*^9}, {
   3.905586859933564*^9, 3.905586928466197*^9}, {3.9055869892071714`*^9, 
   3.9055870484035907`*^9}, {3.905587255277479*^9, 3.9055872697951345`*^9}, {
   3.906451190579101*^9, 3.906451191213807*^9}, {3.9064512663321357`*^9, 
   3.906451269029045*^9}, 3.909044710331079*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"f5f1806a-09a1-4a07-9ce3-4088515501ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"4", "-", "s"}]]}], "+", 
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "-", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.90558556259455*^9, 3.90558557002034*^9}, {
   3.905585935183511*^9, 3.9055859543579264`*^9}, {3.9055860675537243`*^9, 
   3.905586105923752*^9}, 3.9055865458821697`*^9, 3.905586867966257*^9, 
   3.9055869014714146`*^9, {3.905587044796193*^9, 3.905587048617516*^9}, {
   3.9055872489813366`*^9, 3.9055872700270357`*^9}, 3.9055875004321985`*^9, 
   3.90610378135174*^9, 3.9061141181069756`*^9, 3.90644854390751*^9, 
   3.906451192796094*^9, 3.9064515815765247`*^9, 3.9065129051228228`*^9, 
   3.90904468277159*^9, 3.9090447266312637`*^9, 3.9090481985365143`*^9, 
   3.90905067314013*^9, 3.909050713475526*^9, 3.9090508507799997`*^9, 
   3.909050883622159*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"1cff0c99-1987-4599-bb8c-b316438c1775"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"4", "-", "s"}]]}], "+", 
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}], ",", 
   RowBox[{
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "-", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.90558556259455*^9, 3.90558557002034*^9}, {
   3.905585935183511*^9, 3.9055859543579264`*^9}, {3.9055860675537243`*^9, 
   3.905586105923752*^9}, 3.9055865458821697`*^9, 3.905586867966257*^9, 
   3.9055869014714146`*^9, {3.905587044796193*^9, 3.905587048617516*^9}, {
   3.9055872489813366`*^9, 3.9055872700270357`*^9}, 3.9055875004321985`*^9, 
   3.90610378135174*^9, 3.9061141181069756`*^9, 3.90644854390751*^9, 
   3.906451192796094*^9, 3.9064515815765247`*^9, 3.9065129051228228`*^9, 
   3.90904468277159*^9, 3.9090447266312637`*^9, 3.9090481985365143`*^9, 
   3.90905067314013*^9, 3.909050713475526*^9, 3.9090508507799997`*^9, 
   3.909050883622834*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5d6797e2-a4ce-42b9-a802-06be33e43666"]
}, Open  ]],

Cell["\<\
Extracting the value of cH.
(notice that it doesn\[CloseCurlyQuote]t depend on the choice of s)\
\>", "Text",
 CellChangeTimes->{{3.9064512077458487`*^9, 3.9064512295283513`*^9}, {
  3.9064515924200315`*^9, 3.9064515999662523`*^9}, {3.909047510782544*^9, 
  3.909047514877514*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9bf075b9-6916-4cc6-9bad-3698ee65a17f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalK]", "[", 
       RowBox[{"3", ",", "1", ",", "n"}], "]"}], "[", 
      RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "n", "]"}], "[", 
       RowBox[{"z", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalL]", "[", 
       RowBox[{"3", ",", "1", ",", "n"}], "]"}], "[", 
      RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "n", "]"}], "[", 
       RowBox[{"z", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "s", "]"}], ">", "0"}], ","}], "*)"}], 
      RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tvec", "[", "n", "]"}], "[", 
     RowBox[{"s", ",", "t"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "+", "%"}], 
  RowBox[{"s", "+", 
   RowBox[{"2", "t"}], "-", "4"}]]}], "Input",
 CellChangeTimes->{{3.9060701742270346`*^9, 3.9060701967975845`*^9}, {
  3.906070257577509*^9, 3.906070277629754*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e34cd6b8-428c-4d68-9c9d-04993d20c2ff"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "4"}], "+", "z"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}]}], "+", 
      RowBox[{"9", " ", "s", " ", "z"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "z"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", "t", "+", "z"}], ")"}]}]], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.9064486938388524`*^9, 
   3.906513013781166*^9, 3.9090447277243137`*^9, 3.9090482023365426`*^9, 
   3.9090506743188066`*^9, 3.909050714691175*^9, 3.9090508847932243`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"c0eea9aa-7109-48f7-931d-3c0e7c31ab87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     RowBox[{"4", "-", "t"}]]}], "+", 
   SqrtBox[
    RowBox[{"s", "+", "t"}]], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.9064486938388524`*^9, 
   3.906513013781166*^9, 3.9090447277243137`*^9, 3.9090482023365426`*^9, 
   3.9090506743188066`*^9, 3.909050714691175*^9, 3.909050888748681*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"2d75a32e-e0f5-4f16-9866-c76a447cd229"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    SqrtBox[
     FractionBox["3", "2"]], "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.9064486938388524`*^9, 
   3.906513013781166*^9, 3.9090447277243137`*^9, 3.9090482023365426`*^9, 
   3.9090506743188066`*^9, 3.909050714691175*^9, 3.909050888750029*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"3670cf27-3467-4dad-8d85-3325e734a2a4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Simple example 2", "Subsubsection",
 CellChangeTimes->{{3.9061165639505405`*^9, 3.906116565575288*^9}, {
  3.9061892263926587`*^9, 3.9061892539002676`*^9}, {3.909044788070723*^9, 
  3.909044788573715*^9}, {3.909044866654401*^9, 
  3.909044869613776*^9}},ExpressionUUID->"d31c1728-be3e-4bff-a2a9-\
e161df988e61"],

Cell["\<\
We check the dispersion relation against a simple amplitude: \
Sqrt[4-t]+Sqrt[4-u]
Tvec = full amplitude, ImTvec = imaginary part for s > 4.\
\>", "Text",
 CellChangeTimes->{{3.9064513503096905`*^9, 3.906451378641444*^9}, {
  3.909044751534843*^9, 3.9090447663548813`*^9}, {3.9090474349943733`*^9, 
  3.9090474609884405`*^9}, {3.9090475398606167`*^9, 3.9090475412520313`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ee5b2c96-3c5d-414e-80d0-985032e23974"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"onechannelfla", ",", "Tvec", ",", "ImTvec"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"onechannelfla", "[", "s_", "]"}], "[", 
    RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"0", " ", "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", "-", "t"}], "]"}], "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", "-", "u"}], "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"onechannelfla", "[", "s_", "]"}], "[", 
     RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
    RowBox[{"0", " ", "+", 
     RowBox[{"0", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"4", "-", "s"}], "]"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "nn_", "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", GridBox[{
      {"nn", "1", "1"},
      {"0", "1", "1"},
      {"0", "1", 
       RowBox[{"-", "1"}]}
     }], ")"}], ".", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
        RowBox[{"t", ",", 
         RowBox[{"4", "-", "s", "-", "t"}]}], "]"}]},
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", "t", "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "s", "-", "t"}], ",", "s"}], "]"}]},
      {
       RowBox[{
        RowBox[{"onechannelfla", "[", 
         RowBox[{"4", "-", "s", "-", "t"}], "]"}], "[", 
        RowBox[{"s", ",", "t"}], "]"}]}
     }], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ImTvec", "[", "nn_", "]"}], "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"s", "-", "4"}], "]"}]}]},
      {
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"s", "-", "4"}], "]"}]}]},
      {"0"}
     }], ")"}]}], 
  RowBox[{"(*", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"nn", " ", "Pi"}]},
      {"0"},
      {"0"}
     }], ")"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Im", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "4", "]"}], "[", 
       RowBox[{"x", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Dashed"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"Im", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "4", "]"}], "[", 
       RowBox[{"x", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Dashed"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"Im", "@", 
      RowBox[{
       RowBox[{
        RowBox[{"Tvec", "[", "4", "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{"4", "/", "3"}]}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ImTvec", "[", "4", "]"}], "[", 
       RowBox[{"x", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Dashed"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "n", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImTvec", "[", "n", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.905585176796877*^9, 3.905585176956636*^9}, {
   3.9055852806986113`*^9, 3.905585456902551*^9}, {3.9055871726263*^9, 
   3.9055871788490314`*^9}, {3.9055872132101126`*^9, 3.905587226059094*^9}, {
   3.905587477826503*^9, 3.905587486352962*^9}, {3.906189259462698*^9, 
   3.9061892971299133`*^9}, 3.906189327861547*^9, {3.9061893664114366`*^9, 
   3.9061894051595016`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"18fe169f-5415-4c00-9b27-e2afdf6d32a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k4VHsYB3DrmDmzHEv3JiqKmijZTrcI8yIVyUWEUmmi7EmUEi2mSMi+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       "]], LineBox[CompressedData["
1:eJwV0H0w1HkcB3C03NCmn5QePLS735zn0vzs7o8e5p1M5053KXSyUVZWE9Hs
0Fy4ukrYkofJLacH56knpKu1d0sjt+VErCuKzrprOCLnemDLsuX2/vjMe15/
vd/z4YqTdsSamZiY+Bvv/9y1csX45nkUWha+e+X8M42w7ZTJbgsK/WW9Pgaj
cx67dT+wpMBXeIeO/UJjpmf3kXKKgnnP6K57DTSePlO3hDlRKMx6ffxwE40F
Im2xmksh6GiNQ8xdGgFaXfwaZwrfq7IrtzXTuPWn6yJLTwo7rBRprmoauUO5
UXd8Kbh+Ehr4rIXGZxMR73lhFJw9KqKEnTQuLT7ZfSycgt9UYIaThsbUuuo6
rYiCo51ZsXkXjR9Pz8bJxRSsrO/Kun837nO50Gd5iMLVZX3yxB4aNeIB1evT
FDyvE1FZPw2qb096UzMF2T7lVf0YjT71PtMITxs4sOKFhy18UJ99P4qjs8Ht
vsiJUT8fSMxTnms0i+CXKPy8TeqDGGlaPbvEFqOt91m2l32wJs5DszV6Mc4N
GE4W9Pqga5Hn/BTfJdjZ4sZLYPPReOPEec95dpDureN8XM9Hmql7cMeAHUIU
/5Q9O8SHlTY1MFGxFET1wyWTCj6GL3MLS9OXwXpc3MJ9xEeh63KWKmw5ttQv
laWaCZBfImmN5qyAv73/1/+uESCiMFLDfrECq03NG16JBJgOqNKXNtljU/XG
lKVnBBga9v9GneUAlktyc45SgPINa+07ox1hkJVELxsWoPZUik2clxOKFzYX
zaeEyAqLCZqnc0Jl2pnIm75C8LVl17I6V6KmYXWcSCJEsdv52s4gDpR+6r/l
eUIcaz5bHKTi4E6w9br2RiG+tA+ral/FRWaoMl85IsSmxFaRjYyL+m1J4eHW
DEodxKs6dFwcLFINDzIMVt27Iv9KxEN5ufIkfy+DfC+1++MmHg7o138ryWQg
mWQ9anMnsBgN5knrGIh/esuR5RHMbuh9G/OEQcKJEMMXBQSu3u0X2E8ZpIQo
etnnCKzNbFFvdLYuJTdfTnDu4DWpRR+DG7762aKLBBOH57Ku/sFA/+vc08vV
BGvjTZLH/zL2P2afvd9KcCBDszPhJYOSioP7M9sI8tzMvBaPM6hI1mwOfEjQ
caXS0Gi00i5/5qGGICPAN3v+BANthO3+7icEfJky+PorBi5DyzcPDhHU2tZe
GZli4K1IdaocJjiS5L4kV8fA71S/PvYFQdcIL53/jsFWl4s3x14SJNPZgoz3
DKTxHKc3bwg8cnwjuTMM0tcf19+aJFCxq+QPjD61YLAnWUegbixoS5plUFxX
cWZ6mmCk+o19k4FB+XesuIYZgg9JknWxHxhUb4/1TzcQHN2/J5T9kYGC95vj
xo8EmTsHJLeNbpr8VD83Z/zf7HNpxByD/wBxvdF+
       "]]},
     Annotation[#, "Charting`Private`Tag$82031#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5T75OD+Peywbnez3Nqp1UyAHn+z2ZoC0n
xwXnvzqc1HBiLTecryd4TdY5nhfOf9b7rGlqKoI/l+v78+fZCD4Pi8SmngoE
/9W3SLdrExH8pXfu5mUeQfBlVjzd36/JB+dfUfmm8kgfwe9eyNZlYobg/5ql
HnLTCcG/0Zv5QikGwZ9c/FZgWx+Cz2X/NfHOZwS/wlGDY9svBP+Zc/S6fkZ+
OP+Qx8FfTvwIflVQ7+SVWgj+61TVo2WJCH5URkR2QAaCfyKrW1ArH8Ffkv8x
9m4Ngh9Tufeb8wwE/1T1hzmy8xF8izpl5+9LEXyR5s7+VZsR/DM9oRqC5xF8
q/6Oc6+uIvgrJu4uOXIHwReb8k5q3mMEv2Wa4sHyVwj+pxkh6YEfEfyE2e28
2j8QfL+DpzUrfiL4AMibzCM=
       "]], LineBox[CompressedData["
1:eJwVkX081HcAx688NIW+dz89eTgPPwkReqmtjO9HtlEeUroeiOY6riXVjGpl
S1oTwlXoRhc9oDyUzNVEFmMquRaJQrW7TCqNOHnarP3xeb3/e//x/pgLd60N
m8rhcII/7H9uMjV87aFBsG/8oTixt4oK1hDOZm2C7u8V1tl2dfRYs03LbR2C
EYkrtdO+Q38L8Mhfokegyrg8/xumiY493PztOUIQanFmd5T/H9Rp/R6fmQYE
Fx17G31fPaDb2tJMY+cQGF8/VLxD2EIfPa6tF/AJzAd9wnunPaJ6QZ3SWnMC
bprGi0bXNvpZpzrCYT7BgeX1q9eK2mnZU2uejh3B8RIX6aLkJzRVlRpStYxg
SC/Xt170lNaLLjrZuBJMv7mp4VOvZ3Siu0YzEwRx8vYCOe853f5yqHCXJ0Ft
/76aiJ7n1LMv8L2FgMDl4FD+4mglPWNwuOXgRgJt0c+3Tv2hpEMuRVc6gwhy
/V9l0IUqmps0Ls4UEgSfNvW81qGiYwtOt+vsJnh6I/pB5MJuWizsquhPIshK
Twmfe7KHTk3SyvRNJfjpaLzO1Y4euvGqfVThcQJDH17QLvYl1eJ8byuSEtgY
LC/dX/qShsj42W15BBk5JneP1PRS0r4ltvoWQZrKsn5p3WsaPpmw0aiOYBHX
c2RwyhtaZVXqvK+BwHnEysWWvqFfxXD6nBQEZbZaopm/vKG1vLPBeR0fejhU
cJgLfTTaV+l2bJhgbev+pg3iv2l7rWhKoB0XKwX29XnrBmi/+xPD7xy4sAid
0VkTMUCn1ax2zl3MhfCQ5ze/xg/Qpb8uF//1CRcp377858vSAZpeSZqiPufi
xIZ3XSunv6Ory6ukySFcWN7ao61X8Y7+nmfgeFPCxY4KT7cbmkNUfrQuxEzN
xRKrt34NwmF6cVXj3IQRLuaoF8uc9gzTLN3m5r5xLq75yZ2SE4dpnOTZF5VT
efAvOtCuWzpMfaRji9YTHqyCvc/7TQxTZYHjZPJCHgpSc+nb4++pfsPpnPeh
PIRVyoWSshEarhXzXKHg4aaJ+8rD98fo1qgDct0sBpWv64Pig/+lDuKFCp9Q
AxSHxa5yqObgPs9uRsyyWTihLDU2XTkVlZfjs+00ZsPBeemXVTINHJhi63+v
azZax08mJg1rYnrnfq+d5XOQdzvEs9pZG9355uk5sXNRHKGSrfCbhnTreZoV
gnnolRco8PVHkGSFN4SaGcJfeMrYPkYHgenBCt0eQ2TrpTqt2j4dI5/ljeZU
G8H7upcqY/sMqLpX7KtNMIZ4Xifv2BpdnHN1MmoKNUFWhXKN0kMPJUdiuGJ7
Pq7HlST7mOojQbDVW0PNx8aO6EuH+/WxpPPspYQmU7i+j5FtaZoJqU12SZO3
GR4d/TPIxJvg4K0UqXeFGdo2pGd5yQl8jQR5dy3N0dcokmkYceG+syGIm2iO
zDk/RrXs5SLHWGh5T22OpBuF1oInH37+rSDTL8gCgS8K/SKceZDY19o2V1vg
aZHCn0nmIXxQ88EdWxaO4tKT63t4EF59Z5aYxiKYf5U+c2GwIz5gYtVxFuNd
b78SuDKICShv0z3JYjNbu7fRjcFRdUyqJJNFIt/D7bo7g8vLRsdPyVhsEm/d
m+LJYLRm8lF+EQtRU0WOcwADSbNuSl0Di++sLNWR2xlknY/c9uMdFq4zIs88
j2BwPlrh4dXIYvTxLLuASAbXZkvGGhUsdr3IGfp4N4POQGZbSyuLZ2p3F84e
BgtU8zyUKhZ9rXMvJB9i4Fi+n3+hm8UKFpkT8QyWH+kYDethka9vExn5AwOf
BbLS3lcsWrs23PFLYBAVYcYfGGBhJ3/gQlIYxH56aLRskMXbTZfXxaUyOKKn
fBitZnEuJ3ZtfxoD6ZXzySMjLPZ2a/1z/wSDc3Ga4htjLN403rtE0xkUrQlb
ETvBYsJU5nIlg0G5xe8mbv+y2HI/tox/ikH1oNXo5OQHX/3X+qlSBv8BIS+V
fQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$82031#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkX081HcAxy9PTaHv3c96wnn4maITeqmtjO9HtlEeUroU0VzHtWQ1o1rZ
klZCuArd6KIHVHqQuZqUxZiV7iomFtLuMrQUcfK0Wfvj83r/9/7j/bEWbV8T
qcPhcMLf7X/OfN3Xqc8h0PVXburZfIDyHw4LXusQ7FDciwreUkmFqwlnowFB
13eq+XmCWnqk0b7pN0OCEak7FRjcpb8EeRUtNibQZF/54GtGScd+3/jNGUIQ
YXNqR2zgQ+qybqffDFOC8869Df4vHtEtLZmWCbMIzG/sv7RN1EQf/1FTJ+QT
WA/6RfVOfUyNQ9tlNdYE3Ezd5w3uLfSTdm200wcEe5fVrVojbqVlT+fzDAUE
Ry+7yRamPaEZmozwW0sJhowL/OvET2md+LyLvTvBtNsb6j/26aQTXdV6OSBI
VLQWK3jP6NaeoYvbvQlq+ndXR3c/o959IW9thARu+4aKFsWp6SnTA0371hMY
iH+8c+Khmg65lVxtDyUoCHyRTRdoaEHquCRHRBB20tL7epuGjs072Wq4g+Dp
zbhHMQu66CVRR0V/KkFuVnrU7OPdVCdVP8c/g+CHw0mG19q66fprjrEXjxLM
9eOFbmd7qD7nOwexjMDedFnpntIeGi7n57UUEmTnW9w7WN1LSeumhKo7BJka
27oltX/TqMnk9Wa1BAu53iODU17SW3alrrvrCVxH7Nwc6Ev6RTynz0VFUOag
L57x00tawzsdVtj2rodTBYc510fj/NUeR4YJ1jTvUQZLXtPWGvGUEAEXK4SO
dYVrB2i/55O53zpxYRMxvb06eoBOrV7lWrCIC9F+769/ThqgS35eJvnrIy7S
v+n55/PSAZpVSZSxn3JxLPhNx4ppb+iq8luytHAubO/sNDCueEN/LTR1vi3l
YluFt8dNvSGqOFwbbqXlYrHdq4B60TA9v7JhdvIIF7O0i+QuO4dprlFjY984
F9cDFC5pKcM0Udr5WaUOD4Ele1uNSoepn2xs4TrCg12Y79mAiWGqLnaeTFvA
Q3FGAX119C01qT+Z/zaCh8hKhUhaNkKj9OOfqVQ83LbwXHHgwRjdHLtXYZTL
oPLvutCksH+pk2SByi/CFJciE1Y6VXHwgCeYHr/0fRxTl5pbrtBB5ZWkPIHu
TDi5Lvn8llwXe6c4BN7vmInm8eMpqcN6mNa+x+fL8lko/C3cu8rVAF1F1ln5
CbNxKVojXx4wFVnz5+hVCOegV1GswlfvQZobVR9hNReBohPmjvGGCMkKUxl1
z0WecYbLyq3TMPJJ4Wh+lRl8b/hosrdOh6Zr+e6aZHNI5rTzjqw2whl3FzNl
hAVyK9Sr1V7GuHwwnitx5ONG4uU0P0sTJAs3++pq+VjfFnfhQL8JFrefvpCs
tIT723j5JuUMyOzzLit9rfD48J+hFr4E++6ky3wrrNASnJXroyDwNxMW3rO1
Rl+DWK5rxoXnl/Wh3BRr5Mw6FNu0i4t8c5Htfa01Um9enC988u7nX4pzAkJt
EPL8YkC0Kw9SxxqHxiobPC1RBTJpPEQN6j2668DCWVJ6fF03D6Jrb6xSMlmE
8a/RTjcG25KCJlYeZTHe8eoLoTuD+KDyFqPjLDayNbsaPBgc1sZnSHNYpPC9
PG54MriydHT8hJzFBsnmXeneDEarJx8XlbAQKyvyXYMYSBuN0mvrWXxrZ6uN
2cog92zMlkN3WbhPjzn1LJrB2TiVl08Di9E/3hcExTC4PlM61qBisf15/tCH
Oxi0hzBbmppZdGo93Tg7GczTzPFSa1j0Nc8+l7afgXP5Hv65LhbLWeRMJDFY
drBtNLKbRZGJfUzM9wz85slLe1+waO4IvhuQzCA22oo/MMBCoHjkRtIZJHy8
f7RskMWrDVfWJmYwOGis/j1Oy+JMfsKa/kwGsqtn00ZGWOzq0v/nwTEGZxL1
JDfHWLxsuH+BZjEoWR25PGGCxYSl3O1qNoNym18tPP5lselBQhn/BIOqQbvR
ycl3vrqvTDJkDP4DgxCcXg==
       "]]},
     Annotation[#, "Charting`Private`Tag$82031#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0., 24.997473888327526`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.906189267995979*^9, 3.906189336044903*^9, {3.90618936975998*^9, 
   3.906189405458645*^9}, 3.906189498524081*^9, 3.9061908021488457`*^9, 
   3.9064488089996443`*^9, 3.9064516582198753`*^9, 3.9065130459454346`*^9, 
   3.9090482288212614`*^9, 3.909050888808823*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"31985076-3bc3-4ade-8293-f9dddbf75c82"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVy2k4lAsDxnHbqWlmzDPbI2YqQsYWaZHW5z60SI6Wd0qKLCVLi6VIe+GE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       "]], LineBox[CompressedData["
1:eJwVkGlQU2cUhrGgLS32frkfYFkMCRdlVXDaOoJKX0EH64JYJlZBoaCAFUWL
pCNKB1FZjAEihmVApQaVsYjbQAuK0aYgohARKEUbkAFBBUGBpiTK0tsfZ848
P848zxxx5N5voj4wMTHx4+f/vcXBdtDflECVvKl/7wkGko3EZOssgpzTozfv
yRnIW1xb75sTiIfWi/yyGLxr25qoIgRtr59mLznJoP2Jpk4iJEiPtzV1ymcw
O1RXoBETHPAKUJ4tYLBSp4/1nEcw7LLiQ5tCBje6XFhzDwL7X6pzZp9hkNWb
FVbjTfD0hzToVQwChkLGHSV8T9fjSfUVBmctj7YmbyZwGypt9brG4J+lZVd1
oQQRXLNcdZ3Bz7L3MXmRBOTaokupFXyf8+kO830EpSFjsjU3GVyO7Kx+KyMI
IN4GbR0D0hGepL5LIPWRlWp0DDo0O2aEeAhg3ZwR7j6ToDKjNkykF2Br+fPb
Ik+C6JnSbq2WRa46x6eN926PP1RpUUgxVNxsqjtG4Bnjrl0XYYlLc/K/T7hM
8Ij1+ETqbYWyXeKXNe0Et64cKfIwtYamf55twSTBoRluQY2d1tC5ylIsnQX4
WHdwdVzFHNgrLW98vkGAvotiZXHSZ4h33GBmlyCA0sXGrFpig5ZtiT65RQIo
CqPrI0S20FrtfDZyR4AQ5TatxQtbbI7ZtXB+rwCGlReMxWo7xLyZUjz7iEVv
n98BTbo9mqtcm0rcWaiWL7JripgLr6VWgd1BLMpTpYKYBUJ0x0cnLtvPIl2y
fa2pXoigBtWcTCWLL3XnLqU3OWBT7maHr6tYFLgWlTetFSEsV3t01RMWyXcz
C9ZWi5CHjvvnJlist5NceOAkRiyp228QUqyIqw8VHBej9is5LfelKLaPdGrU
i+GUqDxW+R2F0x+leYGhjngZWPfI7TCFYoHGrUXtiIx6rx1VZymix8weN7hx
WBL8NCXrDkXk9VHR8WwOE/ls9qtOit1HgifWnOQwJI/7aV8XhTS44i+LUxx8
i6TR4zxn6KVZijwOOlm6y8xuiivexvf5Zzg4hTfuFvVQGH+fbr9YxsG5Jvpf
ST/vb7HIrK3nIGn2ZW8PUxSW7NmZ1sDBYviLb/3fUJQkaP1XP+TQ7jCQ18Dz
r9aKdw+1HJoXK2e1v6XQhdCdrX9yqN1juDg8SuHca+Pf08v7fpS9Fo5TeFUc
FJ7v4xAhv9V5nmef1L+NUS84xKdWNrgZKNY5n7n2aoCDIntWzmIjRXysSDgy
wqHGfOHz9e8pkpalGG+M8ffLfytr5Tl1dk9bgp6D1vPTuC0TFAVXS04YDByq
apx7d0xSqA6bxdx8x+GBfDB3gOeyjVF+SRMcHqYl+++boqhwvDfXd4r/76rn
g3qe1WPzjdPTfE+kbfahaYr/AEN+0Y8=
       "]]},
     Annotation[#, "Charting`Private`Tag$82091#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5T75OD+Peywbnez3Nqp1UyAHn+z2ZoC0n
xwXnvzqc1HBiLTecryd4TdY5nhfOf9b7rGlqKoI/l+v78+fZCD4Pi8SmngoE
/9W3SLdrExH8pXfu5mUeQfBlVjzd36/JB+dfUfmm8kgfwe9eyNZlYobg/5ql
HnLTCcG/0Zv5QikGwZ9c/FZgWx+Cz2X/NfHOZwS/wlGDY9svBP+Zc/S6fkZ+
OP+Qx8FfTvwIflVQ7+SVWgj+61TVo2WJCH5URkR2QAaCfyKrW1ArH8Ffkv8x
9m4Ngh9Tufeb8wwE/1T1hzmy8xF8izpl5+9LEXyR5s7+VZsR/DM9oRqC5xF8
q/6Oc6+uIvgrJu4uOXIHwReb8k5q3mMEv2Wa4sHyVwj+pxkh6YEfEfyE2e28
2j8QfL+DpzUrfiL4AMibzCM=
       "]], LineBox[CompressedData["
1:eJwVkX081HcAx688NIW+dz89eTgPPwkReqmtjO9HtlEeUroeiOY6riXVjGpl
S1oTwlXoRhc9oDyUzNVEFmMquRaJQrW7TCqNOHnarP3xeb3/e//x/pgLd60N
m8rhcII/7H9uMjV87aFBsG/8oTixt4oK1hDOZm2C7u8V1tl2dfRYs03LbR2C
EYkrtdO+Q38L8Mhfokegyrg8/xumiY493PztOUIQanFmd5T/H9Rp/R6fmQYE
Fx17G31fPaDb2tJMY+cQGF8/VLxD2EIfPa6tF/AJzAd9wnunPaJ6QZ3SWnMC
bprGi0bXNvpZpzrCYT7BgeX1q9eK2mnZU2uejh3B8RIX6aLkJzRVlRpStYxg
SC/Xt170lNaLLjrZuBJMv7mp4VOvZ3Siu0YzEwRx8vYCOe853f5yqHCXJ0Ft
/76aiJ7n1LMv8L2FgMDl4FD+4mglPWNwuOXgRgJt0c+3Tv2hpEMuRVc6gwhy
/V9l0IUqmps0Ls4UEgSfNvW81qGiYwtOt+vsJnh6I/pB5MJuWizsquhPIshK
Twmfe7KHTk3SyvRNJfjpaLzO1Y4euvGqfVThcQJDH17QLvYl1eJ8byuSEtgY
LC/dX/qShsj42W15BBk5JneP1PRS0r4ltvoWQZrKsn5p3WsaPpmw0aiOYBHX
c2RwyhtaZVXqvK+BwHnEysWWvqFfxXD6nBQEZbZaopm/vKG1vLPBeR0fejhU
cJgLfTTaV+l2bJhgbev+pg3iv2l7rWhKoB0XKwX29XnrBmi/+xPD7xy4sAid
0VkTMUCn1ax2zl3MhfCQ5ze/xg/Qpb8uF//1CRcp377858vSAZpeSZqiPufi
xIZ3XSunv6Ory6ukySFcWN7ao61X8Y7+nmfgeFPCxY4KT7cbmkNUfrQuxEzN
xRKrt34NwmF6cVXj3IQRLuaoF8uc9gzTLN3m5r5xLq75yZ2SE4dpnOTZF5VT
efAvOtCuWzpMfaRji9YTHqyCvc/7TQxTZYHjZPJCHgpSc+nb4++pfsPpnPeh
PIRVyoWSshEarhXzXKHg4aaJ+8rD98fo1qgDct0sBpWv64Pig/+lDuKFCp9Q
AxSHxa5yqObgPs9uRsyyWTihLDU2XTkVlZfjs+00ZsPBeemXVTINHJhi63+v
azZax08mJg1rYnrnfq+d5XOQdzvEs9pZG9355uk5sXNRHKGSrfCbhnTreZoV
gnnolRco8PVHkGSFN4SaGcJfeMrYPkYHgenBCt0eQ2TrpTqt2j4dI5/ljeZU
G8H7upcqY/sMqLpX7KtNMIZ4Xifv2BpdnHN1MmoKNUFWhXKN0kMPJUdiuGJ7
Pq7HlST7mOojQbDVW0PNx8aO6EuH+/WxpPPspYQmU7i+j5FtaZoJqU12SZO3
GR4d/TPIxJvg4K0UqXeFGdo2pGd5yQl8jQR5dy3N0dcokmkYceG+syGIm2iO
zDk/RrXs5SLHWGh5T22OpBuF1oInH37+rSDTL8gCgS8K/SKceZDY19o2V1vg
aZHCn0nmIXxQ88EdWxaO4tKT63t4EF59Z5aYxiKYf5U+c2GwIz5gYtVxFuNd
b78SuDKICShv0z3JYjNbu7fRjcFRdUyqJJNFIt/D7bo7g8vLRsdPyVhsEm/d
m+LJYLRm8lF+EQtRU0WOcwADSbNuSl0Di++sLNWR2xlknY/c9uMdFq4zIs88
j2BwPlrh4dXIYvTxLLuASAbXZkvGGhUsdr3IGfp4N4POQGZbSyuLZ2p3F84e
BgtU8zyUKhZ9rXMvJB9i4Fi+n3+hm8UKFpkT8QyWH+kYDethka9vExn5AwOf
BbLS3lcsWrs23PFLYBAVYcYfGGBhJ3/gQlIYxH56aLRskMXbTZfXxaUyOKKn
fBitZnEuJ3ZtfxoD6ZXzySMjLPZ2a/1z/wSDc3Ga4htjLN403rtE0xkUrQlb
ETvBYsJU5nIlg0G5xe8mbv+y2HI/tox/ikH1oNXo5OQHX/3X+qlSBv8BIS+V
fQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$82091#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkX081HcAxy9PTaHv3c96wnn4maITeqmtjO9HtlEeUroU0VzHtWQ1o1rZ
klZCuArd6KIHVHqQuZqUxZiV7iomFtLuMrQUcfK0Wfvj83r/9/7j/bEWbV8T
qcPhcMLf7X/OfN3Xqc8h0PVXburZfIDyHw4LXusQ7FDciwreUkmFqwlnowFB
13eq+XmCWnqk0b7pN0OCEak7FRjcpb8EeRUtNibQZF/54GtGScd+3/jNGUIQ
YXNqR2zgQ+qybqffDFOC8869Df4vHtEtLZmWCbMIzG/sv7RN1EQf/1FTJ+QT
WA/6RfVOfUyNQ9tlNdYE3Ezd5w3uLfSTdm200wcEe5fVrVojbqVlT+fzDAUE
Ry+7yRamPaEZmozwW0sJhowL/OvET2md+LyLvTvBtNsb6j/26aQTXdV6OSBI
VLQWK3jP6NaeoYvbvQlq+ndXR3c/o959IW9thARu+4aKFsWp6SnTA0371hMY
iH+8c+Khmg65lVxtDyUoCHyRTRdoaEHquCRHRBB20tL7epuGjs072Wq4g+Dp
zbhHMQu66CVRR0V/KkFuVnrU7OPdVCdVP8c/g+CHw0mG19q66fprjrEXjxLM
9eOFbmd7qD7nOwexjMDedFnpntIeGi7n57UUEmTnW9w7WN1LSeumhKo7BJka
27oltX/TqMnk9Wa1BAu53iODU17SW3alrrvrCVxH7Nwc6Ev6RTynz0VFUOag
L57x00tawzsdVtj2rodTBYc510fj/NUeR4YJ1jTvUQZLXtPWGvGUEAEXK4SO
dYVrB2i/55O53zpxYRMxvb06eoBOrV7lWrCIC9F+769/ThqgS35eJvnrIy7S
v+n55/PSAZpVSZSxn3JxLPhNx4ppb+iq8luytHAubO/sNDCueEN/LTR1vi3l
YluFt8dNvSGqOFwbbqXlYrHdq4B60TA9v7JhdvIIF7O0i+QuO4dprlFjY984
F9cDFC5pKcM0Udr5WaUOD4Ele1uNSoepn2xs4TrCg12Y79mAiWGqLnaeTFvA
Q3FGAX119C01qT+Z/zaCh8hKhUhaNkKj9OOfqVQ83LbwXHHgwRjdHLtXYZTL
oPLvutCksH+pk2SByi/CFJciE1Y6VXHwgCeYHr/0fRxTl5pbrtBB5ZWkPIHu
TDi5Lvn8llwXe6c4BN7vmInm8eMpqcN6mNa+x+fL8lko/C3cu8rVAF1F1ln5
CbNxKVojXx4wFVnz5+hVCOegV1GswlfvQZobVR9hNReBohPmjvGGCMkKUxl1
z0WecYbLyq3TMPJJ4Wh+lRl8b/hosrdOh6Zr+e6aZHNI5rTzjqw2whl3FzNl
hAVyK9Sr1V7GuHwwnitx5ONG4uU0P0sTJAs3++pq+VjfFnfhQL8JFrefvpCs
tIT723j5JuUMyOzzLit9rfD48J+hFr4E++6ky3wrrNASnJXroyDwNxMW3rO1
Rl+DWK5rxoXnl/Wh3BRr5Mw6FNu0i4t8c5Htfa01Um9enC988u7nX4pzAkJt
EPL8YkC0Kw9SxxqHxiobPC1RBTJpPEQN6j2668DCWVJ6fF03D6Jrb6xSMlmE
8a/RTjcG25KCJlYeZTHe8eoLoTuD+KDyFqPjLDayNbsaPBgc1sZnSHNYpPC9
PG54MriydHT8hJzFBsnmXeneDEarJx8XlbAQKyvyXYMYSBuN0mvrWXxrZ6uN
2cog92zMlkN3WbhPjzn1LJrB2TiVl08Di9E/3hcExTC4PlM61qBisf15/tCH
Oxi0hzBbmppZdGo93Tg7GczTzPFSa1j0Nc8+l7afgXP5Hv65LhbLWeRMJDFY
drBtNLKbRZGJfUzM9wz85slLe1+waO4IvhuQzCA22oo/MMBCoHjkRtIZJHy8
f7RskMWrDVfWJmYwOGis/j1Oy+JMfsKa/kwGsqtn00ZGWOzq0v/nwTEGZxL1
JDfHWLxsuH+BZjEoWR25PGGCxYSl3O1qNoNym18tPP5lselBQhn/BIOqQbvR
ycl3vrqvTDJkDP4DgxCcXg==
       "]]},
     Annotation[#, "Charting`Private`Tag$82091#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0., 6.787693686563822}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.906189267995979*^9, 3.906189336044903*^9, {3.90618936975998*^9, 
   3.906189405458645*^9}, 3.906189498524081*^9, 3.9061908021488457`*^9, 
   3.9064488089996443`*^9, 3.9064516582198753`*^9, 3.9065130459454346`*^9, 
   3.9090482288212614`*^9, 3.90905088883372*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"826dd82d-4649-479c-81a6-afbafbc21518"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVkms0lAkch0cutZr2UFgqvLwOJYnO2V2c6v8vuhkcLbbOsC4jQ5uE2Nxq
ZRMqdiorl+ZMEmVF6sg2jbxWJLdpo6sZs9aYRMplDMY7y9oPv/N8er4852fF
Of5dxDIGg+G9tP/JP83Rcz58YQehZLIOXZNRLb2E10HiCMSydFhF52TU4tPG
XwgiGW6PhlQPxMooflOupS6RA0lsSUbGbhkVvT3x2KxlEWyY7X5lON5P9dJR
+ROWlTAQvhDEdu+nlksG7T5ZCgELjLNjJiRUaYcg7qNlOzCiRdcLAt9RNXdz
JNGOfcCggK9e/pKKhBdFY/FySC+NGGfViqkYxUZ5Xc0IXE8Ka/WabqX0rc7a
/e0yAehtW5/zWkjlGXTal4YqIV1UfyU6vIziSPwp7a4ZYGTfmvSNvQZxrWc5
x+3mIfR6pr6xph7uxTL9TPf/CwYPpW3l5c1Qmnp01OkgA4k7Cs+XGzogQ6A5
MD2mhc+EJQ6OqX8Bo3cAG1K0sUmyW1Yj7AXbBG6Sv70uRo175360fQNDqqvf
r3ysh890jP8QefSBp+LHU5fjVmDT8P3IQl4/+AzxNllY6OOQTMq5HTQAo084
6c+qV+KhVMHD3O5/wNHwtbl7yCoMnRmJ8wiQgz6owqTKLzEhSPdBsmgI9n5i
z1oHGCCv3eRbPZf38Lb5sBbbwRDrnhtvi6gYhgfZLcGEyhDHhNOOBjMfgKub
OCAWr8Za9wijO4GjEB6f+oBZvAZjffyDR8s+wpbITWKvMCP0ZWZfrB4Yg+er
HVYmuhpj6M2+9Mmtn0FUk1HioG2CRpkLBp1HxiFVy963q98Ep30MbN+wJ0Bf
mrIvpu4rnJp1/eBHT4CiwipfkGaKns42zpN5k5C/wUxHGGCGHRbdX/Q5TAGv
mNsWRqzFhoUsvlfjFLDzfxAzh9fie49L78xZSpjzKFcLGtchESEP1x5Uglyx
K6k5az22nM/zNzo2DTe2O6/rDjPHXfnbDuktU0F1ZqJh5GYL1DtxRvfkBRVk
BYSztFUW2NIVf1poMANfS0srs7otsU+zn18pmIHCjSXV3SwCNRqrLSXkLPzc
lFvIEhIoq9znzrw3C97rAso7bKzQaYT+zHWbg50xbYGGOVZ4ucI0xlU4B4L1
HJsulRWuvui6NXCnGmye3CrwCbRGa7km2IlSA29zs31PozXeaP29lus6D1yl
zot2exIPT/vaUQ3zwLk3ReT8SmLC8q1Bm76hITrDT+N5iUQXSanxXhcaEv3q
3jCvkJhi1CjkuNGQrUrM4xWQONOj21y0g4YaVzV9lU+iiY1Zr95eGtR/Lr6u
qCKRKMxQSw/SwOth5ra0kfj2w2BUcjINxWXHos61k3g/RJR2OZWGsgSx+75O
EqW2vNSqUzTUm/DmO8UktmS4uPWfoUHKXhPV+4rE/OB2EZynwU5u5j4oJ9Eo
3bCHUUKDU12KxU0FiSvevSow5dPglilRRwyT6PX48R4nAQ1edvzakVESnyq0
okLKaIg/SlhMTpL4k1hQ21BFQ9q2M+r7yiWf3yLuraYhc9XgywQViY+4xNvR
uzQU3i27MDe31Kv43B3TOhpupOtEPponsabvt5Nb6mmoOhCxK01DYm2zYvOe
hzTUWT8137FAIqch6XnQIxoalbbqxUVy6X8Hgk400PAfuOJgJA==
       "]]},
     Annotation[#, "Charting`Private`Tag$82151#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

       "]]},
     Annotation[#, "Charting`Private`Tag$82151#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

       "]]},
     Annotation[#, "Charting`Private`Tag$82151#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-0.4782925351062648, 1.733508453954601}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.906189267995979*^9, 3.906189336044903*^9, {3.90618936975998*^9, 
   3.906189405458645*^9}, 3.906189498524081*^9, 3.9061908021488457`*^9, 
   3.9064488089996443`*^9, 3.9064516582198753`*^9, 3.9065130459454346`*^9, 
   3.9090482288212614`*^9, 3.90905088885571*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"316ee800-1a00-40df-aef3-cb6bb121e8d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"4", "-", "s"}]]}], "+", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"4", "-", "t"}]], "+", 
        SqrtBox[
         RowBox[{"s", "+", "t"}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"4", "-", "s"}]]}], "+", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"4", "-", "t"}]]}], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.906189267995979*^9, 3.906189336044903*^9, {3.90618936975998*^9, 
   3.906189405458645*^9}, 3.906189498524081*^9, 3.9061908021488457`*^9, 
   3.9064488089996443`*^9, 3.9064516582198753`*^9, 3.9065130459454346`*^9, 
   3.9090482288212614`*^9, 3.909050888860983*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"8643342b-0f2b-4b50-8432-0646ecfceca4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", "s"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", "s"}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9055854241464257`*^9, 3.9055854573313975`*^9}, {
   3.9055872021656556`*^9, 3.905587226414098*^9}, 3.9055874866416235`*^9, 
   3.9060699365508647`*^9, 3.9060699697985773`*^9, 3.906070481538123*^9, 
   3.9060706875702996`*^9, 3.9060710523735094`*^9, 3.9061035892730627`*^9, 
   3.906103640513471*^9, 3.906103746051092*^9, 3.9061140579981484`*^9, 
   3.906189267995979*^9, 3.906189336044903*^9, {3.90618936975998*^9, 
   3.906189405458645*^9}, 3.906189498524081*^9, 3.9061908021488457`*^9, 
   3.9064488089996443`*^9, 3.9064516582198753`*^9, 3.9065130459454346`*^9, 
   3.9090482288212614`*^9, 3.9090508888617992`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"91ccf5ed-2430-44e6-b726-bf2892fb4c37"]
}, Open  ]],

Cell["\<\
Subtraction constants vector \[ScriptCapitalC].
N=the isospin index, nn=refers to the group o(nn)\
\>", "Text",
 CellChangeTimes->{{3.906451317277418*^9, 3.9064513239003496`*^9}, {
  3.906451541255077*^9, 3.9064515686220818`*^9}, {3.9090474708287115`*^9, 
  3.9090474938465137`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ffb250b6-7bcd-4a69-b6e1-61f6df3ce236"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[ScriptCapitalC]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"N_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
          RowBox[{"t", ",", 
           RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nn", "+", "2"}], ",", "2", ",", "0"}], "}"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"onechannelfla", "[", "s", "]"}], "[", 
            RowBox[{"t", ",", 
             RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], ",", "s"}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nn", "-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}]}], ")"}]}]}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "N", "]"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalC]", "[", 
     RowBox[{"M", ",", "n"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.905585750675654*^9, 3.9055859051224446`*^9}, {
  3.905585968826454*^9, 3.9055860545259*^9}, {3.9055869095863495`*^9, 
  3.9055869117157063`*^9}, {3.906070040236631*^9, 3.9060700483791637`*^9}, {
  3.906070309557382*^9, 3.906070309871176*^9}, {3.9064517979985633`*^9, 
  3.9064517982539663`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e7686e46-624c-4ca4-9b6d-445e7a971fe8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"68", "-", 
     RowBox[{"3", " ", "s"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"28", "+", 
        RowBox[{"3", " ", "s"}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SqrtBox["6"]}]], ",", 
   FractionBox[
    RowBox[{"68", "-", 
     RowBox[{"3", " ", "s"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["6"]}]], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906190023108195*^9, 
   3.9064488193826146`*^9, 3.9064516640717783`*^9, 3.906513049995807*^9, 
   3.90904823076921*^9, 3.909050888875144*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"aee462bd-9c98-4013-9b64-54ecefb71ea9"]
}, Open  ]],

Cell["\<\
Reconstructing the full amplitude from imaginary parts + c\[Lambda] and cH.\
\>", "Text",
 CellChangeTimes->{{3.9064512725287704`*^9, 3.9064513056008615`*^9}, {
  3.909047503736509*^9, 3.9090475080958138`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"87dbe448-54af-41a7-a02c-845c9a57c503"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalK]", "[", 
               RowBox[{"M", ",", "J", ",", "n"}], "]"}], "[", 
              RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"ImTvec", "[", "n", "]"}], "[", 
               RowBox[{"z", ",", "t"}], "]"}], "[", 
              RowBox[{"[", "J", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalL]", "[", 
               RowBox[{"M", ",", "J", ",", "n"}], "]"}], "[", 
              RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"ImTvec", "[", "n", "]"}], "[", 
               RowBox[{"z", ",", 
                RowBox[{"4", "/", "3"}]}], "]"}], "[", 
              RowBox[{"[", "J", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"n", "->", " ", "4"}]}], "//", "FullSimplify"}], 
       "\[IndentingNewLine]", "//", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
             RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], "]"}], "&"}]}], "//",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalC]", "[", 
          RowBox[{"M", ",", "n"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}], "-", "#"}], " ", "&"}]}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"{", "4", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "//", 
  "Flatten"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", "4", "]"}], "[", 
   RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9055855695605736`*^9, 3.9055855697188835`*^9}, {
  3.9055859177150126`*^9, 3.905585953084175*^9}, {3.905586063574463*^9, 
  3.9055860999682894`*^9}, {3.905586540744709*^9, 3.9055865430744343`*^9}, {
  3.905586859933564*^9, 3.905586928466197*^9}, {3.9055869892071714`*^9, 
  3.9055870484035907`*^9}, {3.905587255277479*^9, 3.9055872697951345`*^9}, {
  3.90619024351239*^9, 3.906190251012029*^9}, {3.906451672007992*^9, 
  3.9064516723682575`*^9}, {3.909048159844941*^9, 3.909048160129947*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c5beab52-6cf2-4d6b-b384-6c1a217e3513"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"4", "-", "s"}]]}], "+", 
    RowBox[{"5", " ", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]]}], "+", 
    RowBox[{"5", " ", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"4", "-", "s"}]]}], "+", 
    SqrtBox[
     RowBox[{"4", "-", "t"}]], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]]}], "+", 
    SqrtBox[
     RowBox[{"s", "+", "t"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.90558556259455*^9, 3.90558557002034*^9}, {
   3.905585935183511*^9, 3.9055859543579264`*^9}, {3.9055860675537243`*^9, 
   3.905586105923752*^9}, 3.9055865458821697`*^9, 3.905586867966257*^9, 
   3.9055869014714146`*^9, {3.905587044796193*^9, 3.905587048617516*^9}, {
   3.9055872489813366`*^9, 3.9055872700270357`*^9}, 3.9055875004321985`*^9, 
   3.90610378135174*^9, 3.9061141181069756`*^9, 3.906190256561078*^9, 
   3.9064488389540396`*^9, 3.906451715240342*^9, 3.9065130505107408`*^9, 
   3.9090482660840607`*^9, 3.90905089861087*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c5a1e8e7-43e1-4878-b57e-5a2db9261f60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"4", "-", "s"}]]}], "+", 
     RowBox[{"5", " ", 
      SqrtBox[
       RowBox[{"4", "-", "t"}]]}], "+", 
     RowBox[{"5", " ", 
      SqrtBox[
       RowBox[{"s", "+", "t"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"4", "-", "s"}]]}], "+", 
     SqrtBox[
      RowBox[{"4", "-", "t"}]], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"4", "-", "t"}]]}], "+", 
     SqrtBox[
      RowBox[{"s", "+", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.90558556259455*^9, 3.90558557002034*^9}, {
   3.905585935183511*^9, 3.9055859543579264`*^9}, {3.9055860675537243`*^9, 
   3.905586105923752*^9}, 3.9055865458821697`*^9, 3.905586867966257*^9, 
   3.9055869014714146`*^9, {3.905587044796193*^9, 3.905587048617516*^9}, {
   3.9055872489813366`*^9, 3.9055872700270357`*^9}, 3.9055875004321985`*^9, 
   3.90610378135174*^9, 3.9061141181069756`*^9, 3.906190256561078*^9, 
   3.9064488389540396`*^9, 3.906451715240342*^9, 3.9065130505107408`*^9, 
   3.9090482660840607`*^9, 3.909050898614585*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"808324cc-93c4-42f2-b7be-3f9d72b4d66a"]
}, Open  ]],

Cell["\<\
Extracting the value of cH.
(notice that it doesn\[CloseCurlyQuote]t depend on the choice of s)\
\>", "Text",
 CellChangeTimes->{{3.9064512077458487`*^9, 3.9064512295283513`*^9}, {
  3.9064515924200315`*^9, 3.9064515999662523`*^9}, {3.909047510782544*^9, 
  3.909047514877514*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"815587d9-acbd-40e1-8591-1f2bd5454af8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", "[", 
         RowBox[{"3", ",", "J", ",", "n"}], "]"}], "[", 
        RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"ImTvec", "[", "n", "]"}], "[", 
         RowBox[{"z", ",", "t"}], "]"}], "[", 
        RowBox[{"[", "J", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalL]", "[", 
         RowBox[{"3", ",", "J", ",", "n"}], "]"}], "[", 
        RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"ImTvec", "[", "n", "]"}], "[", 
         RowBox[{"z", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}], "[", 
        RowBox[{"[", "J", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "s", "]"}], ">", "0"}], ","}], "*)"}], 
      RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tvec", "[", "n", "]"}], "[", 
     RowBox[{"s", ",", "t"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "+", "%"}], 
  RowBox[{"s", "+", 
   RowBox[{"2", "t"}], "-", "4"}]]}], "Input",
 CellChangeTimes->{{3.9060701742270346`*^9, 3.9060701967975845`*^9}, {
   3.906070257577509*^9, 3.906070277629754*^9}, {3.906190344068396*^9, 
   3.9061903557965736`*^9}, {3.906190396706571*^9, 3.906190397141917*^9}, {
   3.9061904299559956`*^9, 3.906190430407115*^9}, {3.906190462456072*^9, 
   3.9061904628231173`*^9}, 3.906190535304576*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"86f4862f-3335-4bcd-9bea-43096a4cfdd2"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "4"}], "+", "z"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}]}], "-", 
      RowBox[{"9", " ", "s", " ", "z"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "z"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", "t", "+", "z"}], ")"}]}]], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.906190359249035*^9, 
   3.906190398307969*^9, 3.906190431635068*^9, {3.9061905318045173`*^9, 
   3.9061905412365932`*^9}, 3.9064489126467867`*^9, 3.9064517480141306`*^9, 
   3.9065130997653627`*^9, 3.9090482693766727`*^9, 3.90905089978168*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c6983811-f3ed-4fcd-b1f7-16779aa1f100"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"4", "-", "t"}]], "-", 
   SqrtBox[
    RowBox[{"s", "+", "t"}]], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.906190359249035*^9, 
   3.906190398307969*^9, 3.906190431635068*^9, {3.9061905318045173`*^9, 
   3.9061905412365932`*^9}, 3.9064489126467867`*^9, 3.9064517480141306`*^9, 
   3.9065130997653627`*^9, 3.9090482693766727`*^9, 3.909050903709947*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"155bc7e3-72e9-4fee-b3a0-48bb2da674a4"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   SqrtBox[
    FractionBox["3", "2"]], "4"], "}"}]], "Output",
 CellChangeTimes->{{3.9060701754176083`*^9, 3.906070201642164*^9}, 
   3.906070278241511*^9, {3.906070496551467*^9, 3.9060705055396614`*^9}, 
   3.90610389658782*^9, 3.906114229935709*^9, 3.906190359249035*^9, 
   3.906190398307969*^9, 3.906190431635068*^9, {3.9061905318045173`*^9, 
   3.9061905412365932`*^9}, 3.9064489126467867`*^9, 3.9064517480141306`*^9, 
   3.9065130997653627`*^9, 3.9090482693766727`*^9, 3.909050903710886*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"554d6f68-98d8-4948-94ca-daabd701d3b9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical example", "Subsubsection",
 CellChangeTimes->{{3.882509891250268*^9, 3.88250989195028*^9}, {
   3.8825174780187407`*^9, 3.8825174790978003`*^9}, {3.9055836042391567`*^9, 
   3.905583608268556*^9}, {3.905584894505395*^9, 3.905584894607078*^9}, {
   3.9055884051238937`*^9, 3.90558840574712*^9}, {3.905589849211586*^9, 
   3.9055898523745775`*^9}, {3.906116572925331*^9, 3.9061165739666243`*^9}, 
   3.909044858777171*^9},ExpressionUUID->"50f0e25c-92b9-4116-a5cc-\
514fa215453d"],

Cell[TextData[{
 "We cross-check the dispersion relation against one loop ",
 Cell[BoxData[
  SuperscriptBox["\[Lambda]\[Phi]", "4"]],
  CellChangeTimes->{{3.905585176796877*^9, 3.905585176956636*^9}, {
    3.9055852806986113`*^9, 3.905585456902551*^9}, {3.9055871726263*^9, 
    3.9055871788490314`*^9}, {3.9055872132101126`*^9, 3.905587226059094*^9}, {
    3.905587477826503*^9, 3.905587486352962*^9}, {3.905588416330307*^9, 
    3.9055885028629093`*^9}, {3.9055893594506545`*^9, 3.905589359542859*^9}, {
    3.9060703457833395`*^9, 3.9060703460224714`*^9}, {3.906102207904694*^9, 
    3.9061022232581477`*^9}, 3.9061027837255583`*^9, {3.9061029204878006`*^9, 
    3.9061029423388343`*^9}, {3.90610331024186*^9, 3.906103318702057*^9}, 
    3.9061044352985897`*^9, {3.906113498771822*^9, 3.906113568270834*^9}},
  ExpressionUUID->"2ed2eff9-06a9-4eab-9eac-8af5716b3a24"],
 " theory.\nTvec = full amplitude, ImTvec = imaginary part for s > 4."
}], "Text",
 CellChangeTimes->{{3.9064513503096905`*^9, 3.906451378641444*^9}, {
   3.909044751534843*^9, 3.9090447663548813`*^9}, {3.9090474349943733`*^9, 
   3.9090474609884405`*^9}, 3.9090476008994937`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"75e2d273-dc54-485e-83bc-93ed87e7a14a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"onechannelfla", ",", "Tvec", ",", "ImTvec"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"onechannelfla", "[", 
     RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", "s_", "]"}], "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"\[Lambda]", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "nn"}], ")"}], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["1", 
          SqrtBox["2"]], "]"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "nn"}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], "s"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], "s"]]], "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], "t"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "t"}], "t"]]], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], "u"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "u"}], "u"]]], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", 
    RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", GridBox[{
       {"nn", "1", "1"},
       {"0", "1", "1"},
       {"0", "1", 
        RowBox[{"-", "1"}]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "s", "]"}], "[", 
         RowBox[{"t", ",", 
          RowBox[{"4", "-", "s", "-", "t"}]}], "]"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "t", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "s", "-", "t"}], ",", "s"}], "]"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", 
          RowBox[{"4", "-", "s", "-", "t"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}]}
      }], ")"}]}], "/.", 
   RowBox[{"n", "->", "nn"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ImTvec", "[", 
    RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{"s", "-", "4"}], "s"], "]"}], 
   FractionBox["1", "2"], 
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], 
    RowBox[{"16", "\[Pi]"}]], 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"nn", "+", "2"}], ")"}], "2"], " "}]},
      {"4"},
      {"0"}
     }], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.905585176796877*^9, 3.905585176956636*^9}, {
   3.9055852806986113`*^9, 3.905585456902551*^9}, {3.9055871726263*^9, 
   3.9055871788490314`*^9}, {3.9055872132101126`*^9, 3.905587226059094*^9}, {
   3.905587477826503*^9, 3.905587486352962*^9}, {3.905588416330307*^9, 
   3.9055885028629093`*^9}, {3.9055893594506545`*^9, 3.905589359542859*^9}, {
   3.9060703457833395`*^9, 3.9060703460224714`*^9}, {3.906102207904694*^9, 
   3.9061022232581477`*^9}, 3.9061027837255583`*^9, {3.9061029204878006`*^9, 
   3.9061029423388343`*^9}, {3.90610331024186*^9, 3.906103318702057*^9}, 
   3.9061044352985897`*^9, {3.906113498771822*^9, 3.906113568270834*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"91440d31-460f-4382-b326-3abb2452b8aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "@", 
        RowBox[{
         RowBox[{
          RowBox[{"Tvec", "[", 
           RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
          RowBox[{"x", ",", 
           RowBox[{"4", "/", "3"}]}], "]"}], "[", 
         RowBox[{"[", "M", "]"}], "]"}]}], ",", 
       RowBox[{"Im", "@", 
        RowBox[{
         RowBox[{
          RowBox[{"Tvec", "[", 
           RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
          RowBox[{"x", ",", 
           RowBox[{"4", "/", "3"}]}], "]"}], "[", 
         RowBox[{"[", "M", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ImTvec", "[", 
          RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
         RowBox[{"x", ",", 
          RowBox[{"4", "/", "3"}]}], "]"}], "[", 
        RowBox[{"[", "M", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", 
     RowBox[{"{", "5", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", 
     RowBox[{"{", "10", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tvec", "[", 
     RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ImTvec", "[", 
     RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], "//", "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9061135883538823`*^9, 3.9061135918387065`*^9}, {
  3.9061136263866425`*^9, 3.9061137352334695`*^9}, {3.906191079916728*^9, 
  3.906191124835675*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"41f47060-44a6-44ba-bb06-5ffb40afd860"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAnX5iBjFkiz7XjJocERRNQMTTIExX
IGk/oDUq8WEUTUD/xr6DICB5PzXWlBKzFE1AncCNHwUgiT8JxHA7VhVNQGw9
dW33H5k/nZOLIaAWTUDT+2iU8B+pPxR9dyJCGU1AB9viJ+0fuT8uMWMevh5N
QKHKn3HrH8k/1m/WBJAqTUD0mLUq34zJP0GSV4P7Kk1ARmfL49L5yT9iOUpU
ZytNQOwD91W608o/gIsf7T8sTUA4PU46iYfMP0/Z2Pf0LU1A0K/8Aifvzz81
bc5cbjFNQH/KLEoxX9M/TpPEy504TUCur4nbbC7aP1XcxzPrR01AZz/Rmexy
4z/Et8ZXv2dNQG7lKeO0ruk/SjvSxQGLTUAKIYQn3zjwP1nS+mDUtU1AjhDL
KqFg8z/g8U6VOuJNQGLbVL8DzPY/vvU5BHUXTkBxxYRibyf6Pyw15oJNUU5A
sXAMUxhJ/T8JH6HMwoxOQKF7a+owVwBAYa/6dvvTTkCCn/xR9OwBQBfsF7a6
HU9AANPgQLx6A0DO39/n/G1PQCZ0ZnhUKgVAKROipcbPT0B2XdgXBzkFQG6l
YMpU009A3VvGfQ==
           "]], 
          LineBox[{{2.6592231113712446`, 63.67581321048283}, {
           2.6634778911564623`, 63.69240611157274}}], LineBox[CompressedData["
1:eJwVjnk0lXkAhoV0++797o9Im63cjrq3cszJ3vJGY0rR9/ssESpE0lhKWVpk
LGUNRUymdZhkWk60nJJQmVE5ZAmFauypjNwQFWP+eM/zx3vOc575XkG8j6KC
gsKmyf3PaRkJsja3qfhLb2FkXcsm2BzWv7I2XICSnxVtn3hwsJrZ+mo4UoA9
Q0N2b7ZysPjRzswtWQCdENds1pODNM9Qrn9JgONNYqcQHw5Cn89+t1oF6Lvz
i++OQA5VnYcdm3+aDt3iipVdURzsO9NkOjoM4qvHl1zPn/xlnQ3uEga1JolN
PZc5bAgxjcyRMgh8vTRi/p8c1im+fj7blMHVTOv8rKuTPXqyUHWOgezwps7U
Qg7G7hVlgmgGwne1Ljfuc9BqGHWSdzEIOhIZVFHL4fQ8uwmjDwyqDJfF6dVz
mON9Pj94kMHePcufH2rgoDlo8/XjOAN57XVi3sRBVTXjfO8sIS4GjYaVtXJQ
2rjsfdt6IUqs+iVsL4e+R15RlVeFUH61+JcbExx005v9j98UIsuL/dV1CoXj
Vnsnx2Ih7MdJopISxYMv5tK3lUJYPHg/3UOF4sRStYaRDiFajkWpGLAUllml
BgZzRbDzfes1bx5Fsr9WTdxRETbedmOvmVGUm564uyFFhCm3mjpyLCiGlQW5
ahkiVMVKnJJXUGw/Jw8/c0GErPHMRftBsbzh6YJb9yd9kvrIneso2lZGhHYO
inApqfpNowvFMrVGbettLCbaTU7JDlF0p3RHZ/qwWCOp83aJpDjDjPT07GYR
cKb/ZnwUhUh5dmFyOAu90KxZn2Mp+oZdbRrTWciPGu4eSaHIa20L3PWYReUX
nYGS8xTurv31xU9ZiMLaRdLfKTQax83EtSyq5b6Fp/Moomt0lYraWKQtLX2X
UDDZ/9Az69swi0CtCP+LNym08rtKUxeLEfAymKl9QtEgGZa0G4phGPe1OK2K
IumCSuJyEzF8M1eddK6hGDtt4PjSSgwpn24x1EDRnLKrd4G7GPF1mn7RbylO
hnxUvX1cDFOz3FGFUQrbge/7BZliJBbadBp/o1AMELdsyRGj2rLg75AJimBf
w7yJS2II/ykIFarwsHfdY76+XIxSk7szCtV5MKuHPFvlYqhe0SlcaMQjfM0i
we2xSZ9pfZe3MY9ua7drqVMIvue6HC0y5/FwXfmYFSFw3lv5PcGKxwE+5eRl
KYHuYH24zIlHr2OZeYwRQdjM0mjRFh7Om+Vv3M0IvpXXRals4/GDu+sSVRuC
VZ+2Ftvu4vHeZ2FFqCfB+Jx9AWuO8Nji57Kb8yN4MHTvhWYcj0r/JDVpEIGm
hkBfI4lHbtAnj7ZDBI+6pT4nsnjM2CtRvhNDcHDDdH7uWR5R+zYXpCUSzJxj
admcy8M9omTYOpug2yJbxhTxeHpw4DftcwSOj2u3Jd7jYRapbz2SR1BvO83Z
9SEPjZiE1IIiggMf/WKZeh7RcfeNY+8RBO+fWja1lcfAsX9bPMoJOhI/0Jgu
HlXJTovUaggG/rjm7TPGwyI1vrrvBcHO9drGRMUB+enF+x63EmRqr579fIYD
NDP6557tIFjyTGlkXM8Bsafml4f1ERida++RGTlgMNtxJ/1EsMNcq9BvrQO2
5xxjZV8m+5PV1XkPB9iXP1scPkrQGLtj5QpvB/wHVr0fvg==
           "]], LineBox[CompressedData["
1:eJwVjnkwnAcAxd0dtdLPUeJadr+0xDEabTKDal4xJPjY3S/bNlaw61gJok1t
Jci4Io6QiFoRiZtIKgcqyUiNyDZIHNsKVSZLg2omNqYhdmJFq9s/3rz5/fN7
jyVK4cXpaGlp+Wryfx+0t1b66RJo1UnIO9lAg88ltCIMCBTujfXg1tMoebJz
/JEhgS8i3Sz162hsTEScaCQI/FhUtZp8mcbktKyfzySQuzys9LtAw1igqJKx
CASs7QnZkNLwV6gS3T8gsFfabdBRQaNz1snU0JWA4d+cIvtyGmcXzkb2eBJY
tZu9r1VKI3A5/A2bT2DrasnweC6NWvO88ayvNP7AwFppDo0177ZbCgGBmgD3
/i+zadQXvxVXigg0zyxsmzmp+ed4ecrwawIJyqRS5XEa10Uz3a+KCWRNDJht
T6FBTEVl9vYRKGXn7bopoDEli9UOdzVBZ6q+eGA3jduFDyMdVCYI9M4/wVrl
IV5f8kwuNwWj4K+I5es8xBzLuM2oNkNG7ob2WAoP7mIXeYjQHH0FQ1vP9vDw
i6mrkcTzfRgnPsgmN7n46WbuJVddC7yn+0mEcpCLDG1nzsiMBaQtHN6L81y8
q0jfd7TLEms6ntNBUVwsXmFV1GVuR+Qic8nYg4sKJyu9br4Vpq3VyZs6XJRV
xw8KHaxhZuxi9miKg/CKQ3LGc2sk8WVsZTsH6/4t6rpeG/wQe+eITwEHC4u+
x2UFtmh/KhP1CDlo9NllMyq0Az1r9ybTi4Mb+RITsRsTf7o7pZlbclDAjwnW
VTFxP49MXVoKw25Fw7WCUXuUS9kvA5rDULXz0o3RYAeMso06RLFhyOorrQru
dsD+iyVZPqwwUDb8lqEdLBy462XPnQvF50cHBSZFLDQF6c1FtYaizla0Y0TF
wum78vigI6HY8XNrZaiADcaBNpMxj1CUucmcn/SyURJ0OHDsHwrxr/XGHjuT
mE+LkQ71UxB1rDoUnSNRYjEzMFFOISmX3gw6T2Lbx1ffWTtPQUJ3/c74nkS/
pDnaTMOFKsnZskoSDc22At45Cjc91W8v1JAIT8/5ZuwMBfWDrckrbSS6xb/a
T5yiUPaEUfpwkERF7ZFo5XcUqpuSE04/JtFU/6zGWMNNqXK/fcMkOv1frrpL
KNyxKNsYlmv2RR0Lqd9SUISbJYz/RuLgcPIfWykUHBes/OYXSJy6V+xtfZjC
R13pzOZFEi4jrFc+CRS88p+q456TmJzV6RGKKYQ41rS/WCKRFlZ28VochWOJ
DsyVFRKOzfxELxGFzE9z1J2vSdRudE9HCinkG89PpKpIMA38ovKiKVTdajqz
vk7CvL391kgkhcZsPfG9DRJzRiXpK4cotHHjfDM3SQgvnIiw0HAXe8Dus381
vq5UvncEhd7XH6q3tkioB47HRQso/AeKrdJa
           "]]},
         Annotation[#, "Charting`Private`Tag$129743#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5ZbE3xNktEXwAE1pPUA==
           "]], 
          LineBox[{{2.6592231113712446`, 0.}, {2.6634778911564623`, 0.}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQzT6lU/tuNKsDAxT4PZmgLSfHBee/OpzUcGItN5yv
J3hN1jmeF85/1vusaWoqgj+X6/vz59kIPg+LxKaeCgT/1bdIt2sTEfyld+7m
ZR5B8GVWPN3fr8kH519R+abySB/B717I1mVihuD/mqUectMJwb/Rm/lCKQbB
n1z8VmBbH4LPZf818c5nBL/CUYNj2y8E/5lz9Lp+Rn44/5DHwV9O/Ah+VVDv
5JVaCP7rVNWjZYkIflRGRHZABoJ/IqtbUCsfwV+S/zH2bg2CH1O595vzDAT/
VPWHObLzEXyLOmXn70sRfJHmzv5VmxH8Mz2hGoLnEXyr/o5zr64i+Csm7i45
cgfBF5vyTmreYwS/ZZriwfJXCP6nGSHpgR8R/ITZ7bzaPxB8v4OnNSt+IvgA
Bi58Xw==
           "]], LineBox[CompressedData["
1:eJwVjXk8lAkDxyfXrpbd5xkkR2N4MINRtNjh2eVHdKDVpmmLJOToEpPZF9m3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           "]]},
         Annotation[#, "Charting`Private`Tag$129743#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlHs4lIkCxieXdhV7vm+Q3MbwYQZDdLDD1/ISKbTa1bQtSe66SbOmEzmn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           "]]},
         Annotation[#, "Charting`Private`Tag$129743#3"]& ], {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 10}, {0., 78.52328572423231}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], ",", 
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVx30s1HEcwPHfPfwYykzZbjJ39v0hQtpUYvX9yKaRPG/OVtHh7jwTTbHI
80NUHlqR23VuE8XpgXk8lR2SstNtUpKLMaRFzFVH9euP99572QhSQmKZBEE4
0P2/JEdgcCjm+glpV4GF6h0FKg3PP5wXh1VihywL2n+HBwp4vCu44qj4sGiC
AsmLSi7JK8M+65kKEzUFiccvJem4dfh8Ulwj/y0FGr24do3bglO5FwKZrygw
nJ6z/8btwX5y7WC1kgLZa2naV+4oTmNUFte1UKBoL5tOdPmIORtK+XoeBSI8
Ubd6cR63bc3oR6MoSF5wmO9QLGNToaku0psCY5tC+1n3NRz/xbAk246CG2Zj
jrKoDSzumHQzMqVAMB32nPVmC7vn/jlnsIUgbahQkGL/G9eP5QiHtAiepO4K
5fjuYP0Ex2NxHIEsO2HFNZyAeF1GcY0SQb50O3hzlQFr/L19Qe0Igly70w5s
MKBasjvfirb1y/QqwS8GfNZNxi4pEPTOrajVJBMMu5YKrtH+YfshsM2aCXqT
dMunbQgErZ1nhEFMqM9p7rBsReDVk+w79YwJ3fC+n9GCgNBooT+LBT9Nsvz2
yxEULg/IsvJYYF7lLdE1IjAiJMxjpSwYBtmeEdrmzhGqztssCI72ShDSti2Z
ONX+mAVORW4jTTIEfp6DAY2LLFBbgqfLfQQ1cvnZ0hA2xCgfxfAlCDi9eUqf
CDasiWqxE+0GdaQ1GcWGlOJyTNBu2tmnzUtiA1s0qWhuQNAdXhudXcoGsWGm
v/4egk8mRfHJA2wwQNJbD+oR2GUIL4c5kmD8nXxodReBs8dsqNSVBDOBYkF3
B4EbwT+4coQEx80wbw3tkxW+i7neJPSVTcWU0x7fFi9fDSDB/+aMy2na/wBw
Dh3O
           "]], LineBox[CompressedData["
1:eJwV1nk8VPsbB/CxjZkzyxEqKZRjCS1UtqL74La4pasSylayF0m4ypLsiUgY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           "]], LineBox[CompressedData["
1:eJwV03001XccB3DFFCk/D7M839/ve5vnpVadw8p5z7WjhaJ2t7oqu1dcS6Mj
dgqTlKc8xBJCWQw1odrN8pBjVxt5uI6HTOvqNBIWJ7IrF2Xf/fE5n/P66/M5
nwdWEr43aKWGhoY7jf/zAWuzlwJNBoNlXd2NMwRCP0bjoDaD+FNxq7dTp/fa
9bXpMDg3r5tbNU2w0H/wVAnD4HXeKp3sVwQDj+W/C60YfCZ08DkwRbDWX5kv
Zxk4azwt75gk8FCqQjduYKDYlGLpRn3nqa2hjiODkybZYvKSIHMk83CjC4PL
m9cLXo0TeE6J3nBCBstvncXpzwmuGp/tO72fes82RpP6308qa5T+DBq8j/51
aoTgx/OL0lwJg887nZulw7Q/m6JBneMMeviL3R7PCG5KhuqmzzPY/6J2TlNJ
wAwGxDY1M1gnbTfK7SMYlB9ZIXI0gO58nuuqFoK7KQ8O81QGyJuZq9tQRhD8
XtQzhcIQH5F7al4SQWBEzF29AiMI/BxcRUcJNkodFN5iYzx5fMSb70vQbei4
JsrlfWxmtrbJtxA0VCcUOmqaIPpE/6y1BUHMCnvfziETmLc/33VgJYGuMnpn
mOwDyAY82yYmOIyWsznFsesx6eMSN9jHIcfWVKtOaIpoo23mFY0csgqCW8U8
M3COFRYVFRxEOYcUemNmWMoVV5Ve5DDvUaYubjKHVFyinRzHYWTU/aQ82QJ6
7xIyDoVyKNmxybxLbAlPWeQU/ysOVYlRBlInK3zvZVjZ7MEhWRjopamywvT0
dz62H3PYqrx2I7nLGgYhU4apPA75doVVXV48aA1pN2XrczjdnJHvVcfDXkWl
sugtCx9zYVk7n8W960FFQZMsPg1r9TdIZeFscjPllpJFsYWE36liUdv0S4B2
Jwt+S0Xubn8O4wZzQx2NLLKc5Pa9TRy6JA337apZBM9q9Ty0p3uPMf614CoL
ye3XvNQLdI8S/z0BWSyOJexb2pVNkOVnHsCjjton+1PvIkFvGj/y7wssUlRR
mVm5BJpb9KsDqatd1It5Vwh+vu4gDslkof5teaC8ksC7UNYSkU7r9+plPGgl
OLam5kRaCouC0m9Dkh4SbPB6ZO9DXRqpEOzsIDj+wmZsHXWtSdZCh4JAdm13
+A/JLJQio5C+R/QPvky9fzmJhc2IqWCY3unXPVO+N87ROciirX4aJRBcCxeF
UrsmPlEHjdE7r9H/xona2+bKrYl/CM6trrh0+yyLiFCe1Qz9w4AdZo71CSxi
t59R35kluJUddTiWOnHtcH+kimDeYfySG3V+TWna/DxBXL2+ccsZFiXxWtL6
BYIvZuWiROpKvyD32CWCvYup5Z7UMu4PS7d3BPtUgW90qJtmP1QvLxOEafn6
dMaz+A/gfsfn
           "]]},
         Annotation[#, "Charting`Private`Tag$129803#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5ZbE3xNktEXwAE1pPUA==
           "]], 
          LineBox[{{2.6592231113712446`, 0.}, {2.6634778911564623`, 0.}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQzT6lU/tuNKsDAxT4PZmgLSfHBee/OpzUcGItN5yv
J3hN1jmeF85/1vusaWoqgj+X6/vz59kIPg+LxKaeCgT/1bdIt2sTEfyld+7m
ZR5B8GVWPN3fr8kH519R+abySB/B717I1mVihuD/mqUectMJwb/Rm/lCKQbB
n1z8VmBbH4LPZf818c5nBL/CUYNj2y8E/5lz9Lp+Rn44/5DHwV9O/Ah+VVDv
5JVaCP7rVNWjZYkIflRGRHZABoJ/IqtbUCsfwV+S/zH2bg2CH1O595vzDAT/
TE+ohuB5BN+qv+Pcq6sI/oqJu0uO3EHwW6YpHix/heB/mhGSHvgRwU+Y3c6r
/QPB9zt4WrPiJ4IPALPybps=
           "]], LineBox[CompressedData["
1:eJwVkHs41IkXxofwq112vzPowmLGV0to0VKbVufElkIX1XhEtOTWpq1msVN0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           "]]},
         Annotation[#, "Charting`Private`Tag$129803#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkHs01Akfxoewa5fd329culgMPy2hxSZt2ny/2JJLSsXxjugltzZtZbFT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           "]]},
         Annotation[#, "Charting`Private`Tag$129803#3"]& ], {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 10}, {0., 10.411652252510804`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], ",", 
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAnX5iBjFkiz7ALJwItbLXv8TTIExX
IGk/QK5WLlmg17//xr6DICB5P2AyXiIFjte/ncCNHwUgiT8wkopXdGnXv2w9
dW33H5k/sN9HKK8g17/T+2iU8B+pP6BamxaQkNa/B9viJ+0fuT/wYSniznXV
v6HKn3HrH8k/YMq3C91U07+ur4nbbC7aP0AfknxYFM6/Zz/Rmexy4z+A3yGl
vr3Gv27lKeO0ruk/YI+KUycTwL8KIYQn3zjwP0A3t1iBsLK/jhDLKqFg8z8A
Y7F8DMCbv2LbVL8DzPY/AGik+14hlD9xxYRibyf6P0AULoLiGrA/sXAMUxhJ
/T8A/UazdOW5P6F7a+owVwBAoIaZr9b+wT+Cn/xR9OwBQOBHG0yJfMY/ANPg
QLx6A0CgxzU8m7PKPyZ0ZnhUKgVAoHD45W8Vzz92XdgXBzkFQCAYbAvMOs8/
6XOknA==
           "]], 
          LineBox[{{2.6592231113712446`, 0.24499365344020507`}, {
           2.6634778911564623`, 0.24566796318048656`}}], 
          LineBox[{{2.6698554421768708`, 0.24667762116797398`}, {
           3.264705982550857, 0.3356292570027115}, {3.459855082525327, 
           0.3627838574546489}, {3.6715147334054086`, 0.3912388002987539}, {
           3.869072690293142, 0.4169261605288064}, {3.9968112244897833`, 
           0.43311382191906134`}}], LineBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAASx8a60MDEECwzsTIPcXbP9jCZAFa
LBFAcDDQKTgM3j+1iMReIPURQEAdM1lZiN8/ZgV14M7OEkCo1GvKXYzgP2Ny
e7UMmhNA8PZ73hNC4T8vZyvOTGEUQFBZsk+e7+E/zxIsC3U5FUDowUvMAqfi
P7uugpssAxZAWKMFR9FN4z97ASpQzN0WQCAoubkg/uM/Ctx6SG60F0CoaHyZ
66bkP+WmIZSffBhAaGjVLbVA5T+UKBkEuVUZQBCdnqOx4+U/kJpmx2EgGkDg
0/b6cXjmP1qUXc4M5xpAGMfEjzoH5z/4RKX5n74bQJCJG63onuc/4+VCeMKH
HED49QMigSnoP6I9MRvNYR1AoDA1m7K86D+thXURZy0eQNDp+dtkQ+k/h1Vj
SwP1HkBQQ3Pt+cTpPzXcoamHzR9AUJWFp99O6j+YKZutzUsgQBCtvRoszeo/
f8CNmEu5IEBYcspRhVPrP00bVaXKJCFAKDqIWvjU6z9BbsdbEYkhQKh71/id
S+w/nxxiJMz1IUA4ZUvaDMrsPyTDp5ZOWyJAEE77SRQ+7T+QLcIq0r4iQPBc
tEkCru0/ZvME0ckqI0DInzeFeiXuP2Kx8iCJjyNADBH+ESyT7j9sglP8SpEj
QPg/8goSle4/dVO01wyTI0CAVKTi95buP4j1dY6QliNAzBFVLsOa7j+uOfn7
l50jQHDebDdYou4/+cH/1qarI0BQaZIUfLHuP5DSDI3ExyNAtEllG6vP7j+a
o21ohskjQGA5KfWM0e4/o3TOQ0jLI0DYPECubtPuP7YWkPrLziNAwOF5vjHX
7j/cWhNo09UjQMAdnFe23u4/J+MZQ+LjI0Co95xwue3uPzC0eh6k5SNAIKa3
QZnv7j86hdv5ZecjQHiAbvJ48e4/TCedsOnqI0A43MLyN/XuP3JrIB7x8SNA
YPSEb7T87j98PIH5svMjQATM/z2T/u4/hQ3i1HT1I0C4/TrscQDvP5ivo4v4
+CNAIHQE6C4E7z+igARnuvojQNi4mzUNBu8/q1FlQnz8I0CIVwVj6wfvP7Qi
xh0+/iNA0M1FcMkJ7z++8yb5//8jQFiYYV2nC+8/6w+PFg==
           "]]},
         Annotation[#, "Charting`Private`Tag$129863#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5ZbE3xNktEXwAE1pPUA==
           "]], 
          LineBox[{{2.6592231113712446`, 0.}, {2.6634778911564623`, 0.}}], 
          LineBox[{{2.6698554421768708`, 0.}, {3.264705982550857, 0.}, {
           3.459855082525327, 0.}, {3.6715147334054086`, 0.}, {
           3.869072690293142, 0.}, {3.9968112244897833`, 0.}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7S0v9dqZWcCBAQpuHEphjNIRhPO3dhyJU/iK4Kex
lj44d04Izk8uqt7KM0sYztdP1z7nkygC558X0uEutRSF83eva5qtwywG51cz
agWcuYvgc92p8sjbIg7nP12mOGV+jQScP0VDkmVnqCScP2FW2vFEBSk4P2pK
7Dme5wj+D5elP+fvk4bzHz91qjjULgPnL7I1lD6bKAvnr20tFUzXlYPz20OT
vZm/IvimdxaubD8rD+fP0Jy99qy3Apxff6B3hvdOBN9XOnTpKRVFON8x73i0
YCeCP18mSeXMVwRf5fDyaX7RSgj/6R7SurQPwU/7zHLxpJYynJ+08ZNCZz+C
n9MU/MdrIoJfGrzlOs9kBL/ja2nfhGkI/jrLn7+nz0Xwfx78f23ZagR/wiWe
3iPHEfxZi3Mz2k4i+ItLzjl7nEbwt4lN+HX6HIJ/J0o44/JVBF/9saTzo8cI
vsGWKrklTxF8q9bbP1OfI/g+6nM3vHyF4BdlK8h9/Ijg19g0/tz0GcFv5X10
peQrgj9j/eLuHz8Q/EUNLOm7fiH4qwNTnWr+IPhblI7J2v1D8Pd9Vvv5/z+C
DwDyxrXY
           "]]},
         Annotation[#, "Charting`Private`Tag$129863#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPbcuic0wpduOAQqOXFbwCVfItIfx/x/b16ygUAnn
zz3QK8+q0Ann59iW5n6XnwnnX/6dMeWD/Eo4n/32I/W38jvh/IWn5he+lj8J
569b33k7R+8WnJ9uf3Hmm6LHcH7eU83HW9a9hPO5FFvU71t8gPP7BE5rLUz4
DOcn3Q7Zz3zmG5xfeLQlKV/9F5y/sYAnWMLzL8I91dmvDMIZHGD8pvl/Ar+8
YYTzGS4/cNhTxQznq5WkVYRoscL5ZbE3xNktEXwAE1pPUA==
           "]], 
          LineBox[{{2.6592231113712446`, 0.}, {2.6634778911564623`, 0.}}], 
          LineBox[{{2.6698554421768708`, 0.}, {3.264705982550857, 0.}, {
           3.459855082525327, 0.}, {3.6715147334054086`, 0.}, {
           3.869072690293142, 0.}, {3.9968112244897833`, 0.}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7S0v9dqZWcCBAQpuHEphjNIRhPO3dhyJU/iK4Kex
lj44d04Izk8uqt7KM0sYztdP1z7nkygC558X0uEutRSF83eva5qtwywG51cz
agWcuYvgc92p8sjbIg7nP12mOGV+jQScP0VDkmVnqCScP2FW2vFEBSk4P2pK
7Dme5wj+D5elP+fvk4bzHz91qjjULgPnL7I1lD6bKAvnr20tFUzXlYPz20OT
vZm/IvimdxaubD8rD+fP0Jy99qy3Apxff6B3hvdOBN9XOnTpKRVFON8x73i0
YCeCP18mSeXMVwRf5fDyaX7RSgj/6R7SurQPwU/7zHLxpJYynJ+08ZNCZz+C
n9MU/MdrIoJfGrzlOs9kBL/ja2nfhGkI/jrLn7+nz0Xwfx78f23ZagR/wiWe
3iPHEfxZi3Mz2k4i+ItLzjl7nEbwt4lN+HX6HIJ/J0o44/JVBF/9saTzo8cI
vsGWKrklTxF8q9bbP1OfI/g+6nM3vHyF4BdlK8h9/Ijg19g0/tz0GcFv5X10
peQrgj9j/eLuHz8Q/EUNLOm7fiH4qwNTnWr+IPhblI7J2v1D8Pd9Vvv5/z+C
DwDyxrXY
           "]]},
         Annotation[#, "Charting`Private`Tag$129863#3"]& ], {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 10}, {-0.3702824195940586, 0.9701725791790166}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}]}], "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9061135067045593`*^9, {3.906113556237172*^9, 3.9061135756070642`*^9}, {
   3.906113662133583*^9, 3.9061137360497465`*^9}, 3.906113767165012*^9, 
   3.906116671396096*^9, 3.906126019156654*^9, {3.906191073258214*^9, 
   3.9061910815341263`*^9}, {3.9061911210410137`*^9, 3.906191125847293*^9}, 
   3.906449040728445*^9, 3.906449856255447*^9, 3.9064510792933264`*^9, 
   3.906452166599276*^9, 3.906510519652586*^9, 3.906513126837615*^9, 
   3.909048302046054*^9, 3.909050903997416*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"0ecd2437-0305-43e9-9529-2b890f195745"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", 
    RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
   RowBox[{
    RowBox[{"4", "/", "3"}], ",", 
    RowBox[{"4", "/", "3"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tvec", "[", 
       RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
      RowBox[{"s", ",", 
       RowBox[{"4", "/", "3"}]}], "]"}], ",", "s"}], "]"}], "/.", 
   RowBox[{"s", "->", " ", 
    RowBox[{"4", "/", "3"}]}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tvec", "[", 
       RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "/", "3"}], ",", "t"}], "]"}], ",", "t"}], "]"}], "/.", 
   RowBox[{"t", "->", " ", 
    RowBox[{"4", "/", "3"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9061024419995728`*^9, 3.9061024798984003`*^9}, {
  3.906103134266986*^9, 3.9061032037324796`*^9}, {3.9061033434480405`*^9, 
  3.906103351461337*^9}, {3.9061167450125523`*^9, 3.906116753450121*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"66445758-84e8-4e30-bfcf-f8948c4d0e53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", " ", "\[Lambda]"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9061024456665525`*^9, 3.9061024802659364`*^9}, 
   3.906102835556137*^9, 3.906102954778325*^9, {3.9061031357549553`*^9, 
   3.9061031419864683`*^9}, {3.906103172548114*^9, 3.906103203931119*^9}, {
   3.9061033354968247`*^9, 3.9061033517301188`*^9}, 3.9061034323988433`*^9, 
   3.9061044590806427`*^9, 3.906116753896858*^9, 3.906126026374007*^9, 
   3.906191164257272*^9, 3.9064490520579453`*^9, 3.9065131277532673`*^9, 
   3.909048303238361*^9, 3.9090509041590776`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"824780de-6d50-4d3a-8ca7-291c240c7b03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox["1", 
            SqrtBox["2"]], "]"}]}]}], ")"}]}], 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9061024456665525`*^9, 3.9061024802659364`*^9}, 
   3.906102835556137*^9, 3.906102954778325*^9, {3.9061031357549553`*^9, 
   3.9061031419864683`*^9}, {3.906103172548114*^9, 3.906103203931119*^9}, {
   3.9061033354968247`*^9, 3.9061033517301188`*^9}, 3.9061034323988433`*^9, 
   3.9061044590806427`*^9, 3.906116753896858*^9, 3.906126026374007*^9, 
   3.906191164257272*^9, 3.9064490520579453`*^9, 3.9065131277532673`*^9, 
   3.909048303238361*^9, 3.909050904171421*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"84d01ff7-9b50-4a16-8c55-dbc657e266eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9061024456665525`*^9, 3.9061024802659364`*^9}, 
   3.906102835556137*^9, 3.906102954778325*^9, {3.9061031357549553`*^9, 
   3.9061031419864683`*^9}, {3.906103172548114*^9, 3.906103203931119*^9}, {
   3.9061033354968247`*^9, 3.9061033517301188`*^9}, 3.9061034323988433`*^9, 
   3.9061044590806427`*^9, 3.906116753896858*^9, 3.906126026374007*^9, 
   3.906191164257272*^9, 3.9064490520579453`*^9, 3.9065131277532673`*^9, 
   3.909048303238361*^9, 3.909050904172814*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"eb674b8d-9f31-4f4a-ac23-f0a87b4a9a15"]
}, Open  ]],

Cell["\<\
Subtraction constants vector \[ScriptCapitalC].
N=the isospin index, nn=refers to the group o(nn)\
\>", "Text",
 CellChangeTimes->{{3.906451317277418*^9, 3.9064513239003496`*^9}, {
  3.906451541255077*^9, 3.9064515686220818`*^9}, {3.9090474708287115`*^9, 
  3.9090474938465137`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fbbaca00-2fd1-4181-91b7-a555db1d8765"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[ScriptCapitalC]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"N_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"onechannelfla", "[", 
            RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "s", "]"}], "[", 
          RowBox[{"t", ",", 
           RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nn", "+", "2"}], ",", "2", ",", "0"}], "}"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"onechannelfla", "[", 
              RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "s", "]"}], "[", 
            RowBox[{"t", ",", 
             RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], ",", "s"}], "]"}], "/.", 
         RowBox[{"s", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"4", "/", "3"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nn", "-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"4", "/", "3"}]}], ")"}]}]}], ")"}]}]}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "N", "]"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalC]", "[", 
     RowBox[{"M", ",", "n"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.905585750675654*^9, 3.9055859051224446`*^9}, {
   3.905585968826454*^9, 3.9055860545259*^9}, {3.9055869095863495`*^9, 
   3.9055869117157063`*^9}, {3.906070040236631*^9, 3.9060700483791637`*^9}, {
   3.906070309557382*^9, 3.906070309871176*^9}, {3.9064517979985633`*^9, 
   3.9064517982539663`*^9}, {3.906510319169624*^9, 3.9065103368347416`*^9}, 
   3.90651037668579*^9, 3.906510526642928*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"19361d62-8f40-45d4-b7df-822f6bfff018"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "s"}]}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["2"], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox["1", 
             SqrtBox["2"]], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   RowBox[{
    RowBox[{"2", " ", "\[Lambda]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "s"}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "s", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["1", 
          SqrtBox["2"]], "]"}]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906190023108195*^9, 
   3.9064488193826146`*^9, 3.9064516640717783`*^9, 3.9065105303730364`*^9, 
   3.9065131285299044`*^9, 3.9090483044199*^9, 3.909050904213705*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"be27e74b-4be0-451b-95dd-6d31bf58b7a3"]
}, Open  ]],

Cell["\<\
Reconstructing the full amplitude from imaginary parts + c\[Lambda] and cH.
Mathematica can carry out the computation only for fixed values of (s,t) in \
this example, but the final result remains independent of our choice, as \
checked below.\
\>", "Text",
 CellChangeTimes->{{3.9064512725287704`*^9, 3.9064513056008615`*^9}, {
  3.909047503736509*^9, 3.9090475080958138`*^9}, {3.909047643280879*^9, 
  3.909047651915767*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e895f8f9-3891-4979-8c8e-ec9cad13ad4e"],

Cell["The predicted value for cH from one loop was", "Text",
 CellChangeTimes->{{3.906510867010621*^9, 3.9065109022435265`*^9}, {
  3.909047666074234*^9, 3.9090476662398214`*^9}, {3.909047710493454*^9, 
  3.9090477107998657`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"79fef617-fc11-4d7c-a8d5-9526af55fbfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["1", 
          SqrtBox["2"]], "]"}]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.906510853073511*^9, 3.9065108543177223`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"240f8322-d0ae-4fea-b3ed-44795f499e6b"],

Cell[BoxData[
 RowBox[{"0.0043547000018819915`", " ", 
  SuperscriptBox["\[Lambda]", "2"]}]], "Output",
 CellChangeTimes->{3.90651085566035*^9, 3.906513128951854*^9, 
  3.9090483046503086`*^9, 3.909050904218272*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"a812519b-393c-4432-9969-8d6d2ae03fa6"]
}, Open  ]],

Cell["Using the dispersion relations at (s,t)=(6/3,2/3) we get", "Text",
 CellChangeTimes->{{3.906510908760393*^9, 3.906510921249876*^9}, {
  3.9090476755429497`*^9, 3.909047676208781*^9}, {3.909047713786871*^9, 
  3.909047714045306*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ead68ad9-c690-490c-b018-327075e36eba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalK]", "[", 
           RowBox[{"3", ",", "M", ",", "n"}], "]"}], "[", 
          RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"ImTvec", "[", 
            RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
           RowBox[{"z", ",", "t"}], "]"}], "[", 
          RowBox[{"[", "M", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalL]", "[", 
           RowBox[{"3", ",", "M", ",", "n"}], "]"}], "[", 
          RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"ImTvec", "[", 
            RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
           RowBox[{"z", ",", 
            RowBox[{"4", "/", "3"}]}], "]"}], "[", 
          RowBox[{"[", "M", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"s", "->", 
      RowBox[{"6", "/", "3"}]}]}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"2", "/", "3"}]}]}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "s", "]"}], ">", "0"}], ","}], "*)"}], 
      RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Tvec", "[", 
          RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], "-", "%"}], 
      RowBox[{"s", "+", 
       RowBox[{"2", "t"}], "-", "4"}]], "/.", 
     RowBox[{"s", "->", 
      RowBox[{"6", "/", "3"}]}]}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"2", "/", "3"}]}]}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.906104490065228*^9, 3.906104496031515*^9}, 
   3.906104567927247*^9, {3.906104658609835*^9, 3.9061046701409683`*^9}, {
   3.906116784540207*^9, 3.9061168544308224`*^9}, {3.906116910960226*^9, 
   3.9061169124736834`*^9}, {3.9061169855745373`*^9, 
   3.9061169985410533`*^9}, {3.9061173552501183`*^9, 3.906117369843238*^9}, {
   3.906510886040292*^9, 3.9065108919307513`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"58080bd8-6a5f-4b3c-8d71-9b4df21f340f"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", "z"}], "z"]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "z"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.906104497229452*^9, 3.906104570877797*^9, {3.906104665175515*^9, 
   3.9061046708312764`*^9}, {3.9061168076117496`*^9, 3.9061168547801447`*^9}, 
   3.906116912874786*^9, {3.9061169860740237`*^9, 3.9061169989250026`*^9}, {
   3.9061173600914764`*^9, 3.906117372642763*^9}, 3.9061260302144394`*^9, 
   3.906191191194154*^9, 3.9064490655983562`*^9, 3.906510731484677*^9, 
   3.906513131640856*^9, 3.909048308156717*^9, 3.909050905356114*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"c43621ef-8eb2-4bf4-b752-04595d18fae1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"11", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcCot", "[", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["5"], " ", 
        RowBox[{"ArcCot", "[", 
         SqrtBox["5"], "]"}]}], "-", 
       RowBox[{"11", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         SqrtBox["2"], "]"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.906104497229452*^9, 3.906104570877797*^9, {3.906104665175515*^9, 
   3.9061046708312764`*^9}, {3.9061168076117496`*^9, 3.9061168547801447`*^9}, 
   3.906116912874786*^9, {3.9061169860740237`*^9, 3.9061169989250026`*^9}, {
   3.9061173600914764`*^9, 3.906117372642763*^9}, 3.9061260302144394`*^9, 
   3.906191191194154*^9, 3.9064490655983562`*^9, 3.906510731484677*^9, 
   3.906513131640856*^9, 3.909048308156717*^9, 3.909050919222322*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"b0b435ef-9dbb-44fe-a061-da439812eb25"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{
       SqrtBox["2"], " ", "\[Pi]"}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"10", " ", 
          SqrtBox["2"]}], "23"], "]"}]}]}], ")"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.906104497229452*^9, 3.906104570877797*^9, {3.906104665175515*^9, 
   3.9061046708312764`*^9}, {3.9061168076117496`*^9, 3.9061168547801447`*^9}, 
   3.906116912874786*^9, {3.9061169860740237`*^9, 3.9061169989250026`*^9}, {
   3.9061173600914764`*^9, 3.906117372642763*^9}, 3.9061260302144394`*^9, 
   3.906191191194154*^9, 3.9064490655983562`*^9, 3.906510731484677*^9, 
   3.906513131640856*^9, 3.909048308156717*^9, 3.909050919369169*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"797c9fcc-d9a1-49f2-bd8e-dbd0d3b02546"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004354700001881991`", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.906104497229452*^9, 3.906104570877797*^9, {3.906104665175515*^9, 
   3.9061046708312764`*^9}, {3.9061168076117496`*^9, 3.9061168547801447`*^9}, 
   3.906116912874786*^9, {3.9061169860740237`*^9, 3.9061169989250026`*^9}, {
   3.9061173600914764`*^9, 3.906117372642763*^9}, 3.9061260302144394`*^9, 
   3.906191191194154*^9, 3.9064490655983562`*^9, 3.906510731484677*^9, 
   3.906513131640856*^9, 3.909048308156717*^9, 3.909050919370163*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0e8f2e04-dc26-4847-b9b4-66ef0b802320"]
}, Open  ]],

Cell["Using the dispersion relations at (s,t)=(7/3,1/3)", "Text",
 CellChangeTimes->{{3.906510908760393*^9, 3.906510931560521*^9}, {
  3.909047717310688*^9, 3.909047717637583*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"08dda326-2670-4991-8b9e-90249f0cd4af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalK]", "[", 
           RowBox[{"3", ",", "M", ",", "n"}], "]"}], "[", 
          RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"ImTvec", "[", 
            RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
           RowBox[{"z", ",", "t"}], "]"}], "[", 
          RowBox[{"[", "M", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalL]", "[", 
           RowBox[{"3", ",", "M", ",", "n"}], "]"}], "[", 
          RowBox[{"z", ",", "s", ",", "t"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"ImTvec", "[", 
            RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
           RowBox[{"z", ",", 
            RowBox[{"4", "/", "3"}]}], "]"}], "[", 
          RowBox[{"[", "M", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"s", "->", 
      RowBox[{"7", "/", "3"}]}]}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"1", "/", "3"}]}]}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "4", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], "<", "s", "<", "4"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "s", "]"}], ">", "0"}], ","}], "*)"}], 
      RowBox[{"0", "<", "t", "<", "4"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Tvec", "[", 
          RowBox[{"\[Lambda]", ",", "n"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], "-", "%"}], 
      RowBox[{"s", "+", 
       RowBox[{"2", "t"}], "-", "4"}]], "/.", 
     RowBox[{"s", "->", 
      RowBox[{"7", "/", "3"}]}]}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"1", "/", "3"}]}]}], "/.", 
   RowBox[{"n", "->", " ", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9061173794204264`*^9, 3.9061173848394914`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"0b5d666a-b60b-4918-a43e-20943d0cc12b"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"81", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", "z"}], "z"]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "z"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "z"}]}], ")"}]}]], "}"}]], "Output",
 CellChangeTimes->{3.9061174059325027`*^9, 3.906126055200471*^9, 
  3.9061912452048216`*^9, 3.9064491895222225`*^9, 3.9065131703231773`*^9, 
  3.909048350025993*^9, 3.90905091946101*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"f840a767-fd73-49a1-803c-ea0a27e87fe7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"25", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcCot", "[", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SqrtBox["11"], " ", 
        RowBox[{"ArcCot", "[", 
         SqrtBox["11"], "]"}]}], "-", 
       RowBox[{"25", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         SqrtBox["2"], "]"}]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9061174059325027`*^9, 3.906126055200471*^9, 
  3.9061912452048216`*^9, 3.9064491895222225`*^9, 3.9065131703231773`*^9, 
  3.909048350025993*^9, 3.9090509317794228`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"8a745101-642f-4e4b-bd5c-f3671650db14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Pi]"}], "+", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"13870", " ", 
            SqrtBox["2"]}], "1633"], "]"}]}], 
        SqrtBox["2"]]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9061174059325027`*^9, 3.906126055200471*^9, 
  3.9061912452048216`*^9, 3.9064491895222225`*^9, 3.9065131703231773`*^9, 
  3.909048350025993*^9, 3.909050931963769*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"40d8361c-4422-4c39-b7e9-1357997bc820"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004354700001881989`", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.9061174059325027`*^9, 3.906126055200471*^9, 
  3.9061912452048216`*^9, 3.9064491895222225`*^9, 3.9065131703231773`*^9, 
  3.909048350025993*^9, 3.909050931965289*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"f8d69513-bb90-433d-a1b9-ef5e3b5789a4"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Partial wave projections", "Subsection",
 CellChangeTimes->{{3.905587297317958*^9, 3.905587300285673*^9}, {
  3.905587416602297*^9, 3.905587417666433*^9}, {3.909044872741683*^9, 
  3.909044872909992*^9}},ExpressionUUID->"8c63b8ec-90a6-4998-b2c2-\
2d863079b983"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.909044969319758*^9, 
  3.909044982005376*^9}},ExpressionUUID->"ba869a76-cc7c-4ebd-b502-\
eaba93cf4989"],

Cell["Partial wave decomposition of each irrep channel.", "Text",
 CellChangeTimes->{{3.9090477326602654`*^9, 3.909047734126289*^9}, {
  3.909047796898633*^9, 3.9090478194366827`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"757f5ab5-c82a-4f01-b502-854fdfd2ad5c"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"ImTsing", ",", "ImTsym", ",", "ImTanti"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ImTsing", "[", 
   RowBox[{"z_", ",", "t_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Imf", "[", 
     RowBox[{"l", ",", "1"}], "]"}], "[", "z", "]"}], " ", 
   RowBox[{"LegendreP", "[", 
    RowBox[{"l", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "4"}], ")"}]}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ImTsym", "[", 
   RowBox[{"z_", ",", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Imf", "[", 
     RowBox[{"l", ",", "2"}], "]"}], "[", "z", "]"}], " ", 
   RowBox[{"LegendreP", "[", 
    RowBox[{"l", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "4"}], ")"}]}]}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ImTanti", "[", 
   RowBox[{"z_", ",", "t_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Imf", "[", 
     RowBox[{"l", ",", "3"}], "]"}], "[", "z", "]"}], " ", 
   RowBox[{"LegendreP", "[", 
    RowBox[{"l", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "4"}], ")"}]}]}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9061183860759172`*^9, 3.906118386642527*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"2e5822c5-c235-4773-9cec-ba46f86977b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "kk", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kk", "[", 
     RowBox[{"j_", ",", "ll_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"s_", ",", "v_", ",", "zz_"}], "]"}], "[", 
   RowBox[{"M_", ",", "N_"}], "]"}], ":=", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"kk", "[", 
      RowBox[{"j", ",", "ll", ",", "nn"}], "]"}], "[", 
     RowBox[{"s", ",", "v", ",", "zz"}], "]"}], "[", 
    RowBox[{"M", ",", "N"}], "]"}], "=", 
   RowBox[{"2", " ", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"32", "Pi"}], ")"}]}], " ", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"j", ",", "zz"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vecT", "[", 
             RowBox[{"s", ",", "t"}], "]"}], "[", 
            RowBox[{"[", "M", "]"}], "]"}], "//", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"Imf", "[", 
                RowBox[{"l", ",", "N"}], "]"}], "[", "z", "]"}]}], "]"}], 
            "&"}]}], ")"}], " ", "/.", " ", 
         RowBox[{"z", "->", "v"}]}], " ", "/.", " ", 
        RowBox[{"t", "->", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"s", "-", "4"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "zz"}], ")"}]}]}]}], " ", "/.", " ", 
       RowBox[{"n", "->", "nn"}]}], "/.", " ", 
      RowBox[{"l", "->", "ll"}]}], ")"}]}]}]}]}], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"eac0b3f8-7094-4b2a-ba48-36169ad007e7"],

Cell["\[ScriptK] is the kernel given in eq. (A22).", "Text",
 CellChangeTimes->{{3.9090477326602654`*^9, 3.909047734126289*^9}, {
  3.909047796898633*^9, 3.9090478522027683`*^9}, {3.9090479282222867`*^9, 
  3.9090479284731975`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"66019565-9dfb-4e1d-b350-57b511ba0204"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[ScriptK]", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"j_", ",", "l_", ",", "nn_"}], "]"}], "[", 
    RowBox[{"s_", ",", "v_"}], "]"}], "[", 
   RowBox[{"M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"kk", "[", 
          RowBox[{"j", ",", "l", ",", "nn"}], "]"}], "[", 
         RowBox[{"s", ",", "v", ",", "z"}], "]"}], "[", 
        RowBox[{"M", ",", "N"}], "]"}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"#", ",", "z"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", "/.", 
         RowBox[{"z", "->", "1"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{"#", "/.", 
         RowBox[{"z", "->", "0"}]}], ")"}]}], "&"}]}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"s", ">", "4"}], "&&", 
       RowBox[{"v", ">", "4"}]}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{
  3.905587436965787*^9, {3.906193633320958*^9, 3.906193657532941*^9}, {
   3.9064507534432735`*^9, 3.9064507586296144`*^9}, {3.9065110190695405`*^9, 
   3.906511021718318*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"ebee167c-8c38-451b-9026-2d72ed06a451"],

Cell["\<\
Some explicit expressions of \[ScriptK] relevant for the sum rule for cH in \
eq. (6).\
\>", "Text",
 CellChangeTimes->{{3.9065111689500203`*^9, 3.9065111765810437`*^9}, {
  3.909044909063985*^9, 3.9090449091083593`*^9}, {3.9090477550263753`*^9, 
  3.9090477701794806`*^9}, {3.9090478551067705`*^9, 3.9090479244545813`*^9}, {
  3.9090479994570885`*^9, 3.9090480005595036`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"cd5a5330-f5d2-4c40-9be9-2c0a66e1c314"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"1", ",", "0", ",", "4"}], "]"}], "[", 
    RowBox[{"s", ",", "v"}], "]"}], "[", 
   RowBox[{"3", ",", "1"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"1", ",", "0", ",", "4"}], "]"}], "[", 
    RowBox[{"s", ",", "v"}], "]"}], "[", 
   RowBox[{"3", ",", "2"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"1", ",", "1", ",", "4"}], "]"}], "[", 
    RowBox[{"s", ",", "v"}], "]"}], "[", 
   RowBox[{"3", ",", "3"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.905587447620057*^9, 3.905587454741336*^9}, {
  3.905587697490941*^9, 3.9055876986034474`*^9}, {3.906125674826736*^9, 
  3.9061256757439513`*^9}, {3.9064507716570497`*^9, 3.9064507731860285`*^9}, {
  3.9065110245883765`*^9, 3.9065110397277527`*^9}, {3.9065114308661966`*^9, 
  3.9065114371665382`*^9}, {3.906511838787026*^9, 3.9065118571957417`*^9}, {
  3.906511893482602*^9, 3.9065119342975492`*^9}, {3.9065120176661077`*^9, 
  3.906512018086738*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"4b03e7bc-35ac-46d9-af16-21ad5ec13c64"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "v"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "v"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", 
         RowBox[{"2", " ", "v"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "v"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "v"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", 
         RowBox[{"2", " ", "v"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "v"}], ")"}]}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]]}], ")"}]}], 
  RowBox[{"64", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"3", " ", "v"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.9055874574913607`*^9, 3.905587701726801*^9, 3.905589882514958*^9, 
   3.9061144416729617`*^9, 3.9061183965995626`*^9, 3.906125675993801*^9, 
   3.9061261847390456`*^9, 3.906190588520937*^9, 3.906193664050809*^9, 
   3.9064498751640124`*^9, 3.9064510951156483`*^9, {3.9065110336185584`*^9, 
   3.906511049759026*^9}, 3.9065114377093964`*^9, {3.906511840196681*^9, 
   3.9065118576069665`*^9}, {3.9065118945973034`*^9, 3.9065119349357705`*^9}, 
   3.9065120185559163`*^9, 3.9065132403558517`*^9, 3.9065383327541466`*^9, 
   3.906641009253347*^9, 3.9066674753967943`*^9, 3.90666948209662*^9, 
   3.9067296453224726`*^9, 3.9090483873813477`*^9, 3.909050284175025*^9, 
   3.909050933439775*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9aa3eb6b-ac07-4858-9a21-96f6047108e6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "v"}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "v"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s", "+", 
          RowBox[{"2", " ", "v"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "v"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "v"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s", "+", 
          RowBox[{"2", " ", "v"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s", "+", "v"}], ")"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]]}], ")"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "v"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.9055874574913607`*^9, 3.905587701726801*^9, 3.905589882514958*^9, 
   3.9061144416729617`*^9, 3.9061183965995626`*^9, 3.906125675993801*^9, 
   3.9061261847390456`*^9, 3.906190588520937*^9, 3.906193664050809*^9, 
   3.9064498751640124`*^9, 3.9064510951156483`*^9, {3.9065110336185584`*^9, 
   3.906511049759026*^9}, 3.9065114377093964`*^9, {3.906511840196681*^9, 
   3.9065118576069665`*^9}, {3.9065118945973034`*^9, 3.9065119349357705`*^9}, 
   3.9065120185559163`*^9, 3.9065132403558517`*^9, 3.9065383327541466`*^9, 
   3.906641009253347*^9, 3.9066674753967943`*^9, 3.90666948209662*^9, 
   3.9067296453224726`*^9, 3.9090483873813477`*^9, 3.909050284175025*^9, 
   3.909050933508031*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"6d2a3db8-9fed-45b0-8703-eec89eaa9644"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["8", "3"], "-", 
      RowBox[{"3", " ", "s"}], "+", "v", "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "v"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "v"}], ")"}], " ", "v"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "v"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "v"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "v"}], ")"}]}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "v"}], "+", 
             SuperscriptBox["v", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "v"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "v"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "v"}], ")"}]}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "v"}], "+", 
             SuperscriptBox["v", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s", "+", "v"}], ")"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], "3"]]}], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "s"}], "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "v"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9055874574913607`*^9, 3.905587701726801*^9, 3.905589882514958*^9, 
   3.9061144416729617`*^9, 3.9061183965995626`*^9, 3.906125675993801*^9, 
   3.9061261847390456`*^9, 3.906190588520937*^9, 3.906193664050809*^9, 
   3.9064498751640124`*^9, 3.9064510951156483`*^9, {3.9065110336185584`*^9, 
   3.906511049759026*^9}, 3.9065114377093964`*^9, {3.906511840196681*^9, 
   3.9065118576069665`*^9}, {3.9065118945973034`*^9, 3.9065119349357705`*^9}, 
   3.9065120185559163`*^9, 3.9065132403558517`*^9, 3.9065383327541466`*^9, 
   3.906641009253347*^9, 3.9066674753967943`*^9, 3.90666948209662*^9, 
   3.9067296453224726`*^9, 3.9090483873813477`*^9, 3.909050284175025*^9, 
   3.909050933673938*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"68e929d8-a700-4003-9d73-90d90c0a0f9b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing the sum rule for cH in eq. (6)", "Subsubsection",
 CellChangeTimes->{{3.882509891250268*^9, 3.88250989195028*^9}, {
   3.8825174780187407`*^9, 3.8825174790978003`*^9}, {3.9055836042391567`*^9, 
   3.905583608268556*^9}, {3.905584894505395*^9, 3.905584894607078*^9}, {
   3.9055884051238937`*^9, 3.90558840574712*^9}, {3.905589849211586*^9, 
   3.9055898523745775`*^9}, {3.906116572925331*^9, 3.9061165739666243`*^9}, {
   3.9066673324307747`*^9, 3.9066673358810825`*^9}, {3.906670013485173*^9, 
   3.9066700176012583`*^9}, 3.906673904309013*^9, {3.909044923222809*^9, 
   3.9090449235089483`*^9}, {3.9090477786168876`*^9, 3.909047781805393*^9}, {
   3.9090479766872015`*^9, 
   3.9090479970212417`*^9}},ExpressionUUID->"ff87e8c9-d7af-4763-8b38-\
86aad5072c94"],

Cell["Tvec = full amplitude, ImTvec = imaginary part for s > 4.", "Text",
 CellChangeTimes->{{3.9064513503096905`*^9, 3.906451378641444*^9}, {
  3.90904801106785*^9, 3.9090480143678694`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"37d559a0-d0d0-4565-8cb8-382f4bcb9de9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"onechannelfla", ",", "Tvec", ",", "ImTvec"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"onechannelfla", "[", 
     RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", "s_", "]"}], "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"\[Lambda]", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "nn"}], ")"}], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["1", 
          SqrtBox["2"]], "]"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "nn"}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], "s"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], "s"]]], "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], "t"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "t"}], "t"]]], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], "u"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "u"}], "u"]]], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvec", "[", 
    RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", GridBox[{
       {"nn", "1", "1"},
       {"0", "1", "1"},
       {"0", "1", 
        RowBox[{"-", "1"}]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "s", "]"}], "[", 
         RowBox[{"t", ",", 
          RowBox[{"4", "-", "s", "-", "t"}]}], "]"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", "t", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "s", "-", "t"}], ",", "s"}], "]"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"onechannelfla", "[", 
           RowBox[{"\[Lambda]", ",", "nn"}], "]"}], "[", 
          RowBox[{"4", "-", "s", "-", "t"}], "]"}], "[", 
         RowBox[{"s", ",", "t"}], "]"}]}
      }], ")"}]}], "/.", 
   RowBox[{"n", "->", "nn"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ImTvec", "[", 
    RowBox[{"\[Lambda]_", ",", "nn_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{"s", "-", "4"}], "s"], "]"}], 
   FractionBox["1", "2"], 
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], 
    RowBox[{"16", "\[Pi]"}]], 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"nn", "+", "2"}], ")"}], "2"], " "}]},
      {"4"},
      {"0"}
     }], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.905585176796877*^9, 3.905585176956636*^9}, {
   3.9055852806986113`*^9, 3.905585456902551*^9}, {3.9055871726263*^9, 
   3.9055871788490314`*^9}, {3.9055872132101126`*^9, 3.905587226059094*^9}, {
   3.905587477826503*^9, 3.905587486352962*^9}, {3.905588416330307*^9, 
   3.9055885028629093`*^9}, {3.9055893594506545`*^9, 3.905589359542859*^9}, {
   3.9060703457833395`*^9, 3.9060703460224714`*^9}, {3.906102207904694*^9, 
   3.9061022232581477`*^9}, 3.9061027837255583`*^9, {3.9061029204878006`*^9, 
   3.9061029423388343`*^9}, {3.90610331024186*^9, 3.906103318702057*^9}, 
   3.9061044352985897`*^9, {3.906113498771822*^9, 3.906113568270834*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"24753d3d-42e8-44c8-a6fd-9111d0f39245"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tvec", "[", 
        RowBox[{"\[Lambda]", ",", "4"}], "]"}], "[", 
       RowBox[{"s", ",", 
        RowBox[{"4", "/", "3"}]}], "]"}], ",", "s"}], "]"}], "/.", 
    RowBox[{"s", "->", " ", 
     RowBox[{"4", "/", "3"}]}]}], "//", "Simplify"}], "//", "Last"}]], "Input",
 CellChangeTimes->{{3.9066432158360324`*^9, 3.9066432216526856`*^9}, {
  3.9066433340172186`*^9, 3.9066433649817166`*^9}, {3.906667543844257*^9, 
  3.9066675441106567`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"8ca4a815-b8e7-49f0-82ce-91a0a99185fa"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox["1", 
         SqrtBox["2"]], "]"}]}]}], ")"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.9066432219018054`*^9, {3.906643336116087*^9, 3.9066433651653423`*^9}, {
   3.9066675393706756`*^9, 3.90666754455895*^9}, 3.9090483901233196`*^9, 
   3.909050298345186*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"ac412f32-4c1b-4015-b9d3-3f6e12932707"]
}, Open  ]],

Cell["Real part of spin-1 anti-channel partial wave.", "Text",
 CellChangeTimes->{{3.906451317277418*^9, 3.9064513239003496`*^9}, {
  3.906451541255077*^9, 3.9064515686220818`*^9}, {3.9065112560924897`*^9, 
  3.9065112842359767`*^9}, {3.909048018300849*^9, 3.9090480190935187`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6511c62f-1ea8-4461-880c-658c6c62b435"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "Ref1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tvec", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "[", 
    RowBox[{"s", ",", "t"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tvec", "[", 
     RowBox[{"\[Lambda]", ",", "4"}], "]"}], "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"(", 
       RowBox[{"s", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "cos"}], ")"}]}]}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Ref1", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"32", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"1", ",", "cos"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"cos", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", ">", "4"}], ",", 
        RowBox[{"1", ">", "cos", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.905585750675654*^9, 3.9055859051224446`*^9}, {
   3.905585968826454*^9, 3.9055860545259*^9}, {3.9055869095863495`*^9, 
   3.9055869117157063`*^9}, {3.906070040236631*^9, 3.9060700483791637`*^9}, {
   3.906070309557382*^9, 3.906070309871176*^9}, {3.9064517979985633`*^9, 
   3.9064517982539663`*^9}, {3.906510319169624*^9, 3.9065103368347416`*^9}, 
   3.90651037668579*^9, 3.906510526642928*^9, 3.906511252821503*^9, {
   3.9065113011561985`*^9, 3.906511332965989*^9}, {3.9065134582280655`*^9, 
   3.906513461886831*^9}, {3.906513689207024*^9, 3.906513706022445*^9}, {
   3.9066679849329615`*^9, 3.906667987166115*^9}, {3.9090505012771125`*^9, 
   3.909050508020693*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"c1829f3f-2929-4cdf-a817-3d716f28e797"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], "t"]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "t"}], "t"]]], "]"}]}], "-", 
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{"s", "+", "t"}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}]]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["1", 
          SqrtBox[
           FractionBox[
            RowBox[{"s", "+", "t"}], 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s", "+", "t"}]]]], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906190023108195*^9, 
   3.9064488193826146`*^9, 3.9064516640717783`*^9, 3.9065105303730364`*^9, 
   3.906511344377363*^9, 3.9065132478603964`*^9, 3.906513462901794*^9, {
   3.906513694739334*^9, 3.906513706488375*^9}, 3.906543252985436*^9, 
   3.9066420867956524`*^9, 3.906667546908983*^9, 3.906667987965191*^9, 
   3.9090483904602337`*^9, 3.9090502986635847`*^9, 3.9090505084283667`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"40ba3f07-86a6-4b16-bd37-7e5291ac8c58"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"cos", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "-", "s"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "cos"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]]}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"cos", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "-", "s"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "cos"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]]], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{"4", "+", 
          RowBox[{"cos", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "+", "s"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "cos"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          FractionBox[
           RowBox[{"4", "+", 
            RowBox[{"cos", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "+", "s"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "cos"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906190023108195*^9, 
   3.9064488193826146`*^9, 3.9064516640717783`*^9, 3.9065105303730364`*^9, 
   3.906511344377363*^9, 3.9065132478603964`*^9, 3.906513462901794*^9, {
   3.906513694739334*^9, 3.906513706488375*^9}, 3.906543252985436*^9, 
   3.9066420867956524`*^9, 3.906667546908983*^9, 3.906667987965191*^9, 
   3.9090483904602337`*^9, 3.9090502986635847`*^9, 3.909050508688071*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"a76ec1a3-011f-47a5-a7b9-bf5003cd1303"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "3"]}]], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], 
              RowBox[{"4", "+", "s"}]]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              SqrtBox[
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], "s"]]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 SuperscriptBox["s", "2"]}]]}], "-", 
              RowBox[{"6", " ", "s", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]], "-", 
                 RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"6", " ", "s"}], "+", 
                 SuperscriptBox["s", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox["s"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}]], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], 
              RowBox[{"4", "+", "s"}]]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], "s"]]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 SuperscriptBox["s", "2"]}]]}], "-", 
              RowBox[{"6", " ", "s", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]], "-", 
                 RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"4", "+", "s"}]], " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"6", " ", "s"}], "+", 
                 SuperscriptBox["s", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox["s"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}]], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], "s"]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SqrtBox["s"]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SuperscriptBox["s", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SqrtBox["s"], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"8", " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "s"}], 
                 RowBox[{"4", "+", "s"}]]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["s", 
                    RowBox[{"3", "/", "2"}]]}], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}]]}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}]]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Log", "[", "2", "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox["s"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}]], "]"}]}]}], ")"}], "2"]}],
               "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 SuperscriptBox["s", "2"]}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", 
                RowBox[{"5", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 SuperscriptBox["s", "2"]}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "+", 
              RowBox[{"64", " ", 
               SqrtBox[
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}]}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "-", 
              RowBox[{"256", " ", 
               SqrtBox["s"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["s", 
                RowBox[{"5", "/", "2"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}]}], "+", 
              RowBox[{"256", " ", 
               SqrtBox["s"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}]], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}]], "]"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["s", 
                RowBox[{"5", "/", "2"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}]], "]"}]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SqrtBox["s"], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "s"}]], "]"}], "2"]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "s"}]], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], 
                   RowBox[{"4", "+", "s"}]]]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", 
                  SqrtBox[
                   RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", 
                   RowBox[{"5", "/", "2"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}]], "-", 
                    RowBox[{"16", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["s", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}]], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"128", " ", 
                  SqrtBox["s"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox["s"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"6", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}]], "+", 
                    SqrtBox[
                    RowBox[{"4", "+", "s"}]]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}]], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Log", "[", "32", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", "s", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}]], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"Log", "[", "2", "]"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"128", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SqrtBox["s"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", "s", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}]]}], ")"}]}]], "]"}]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", "s", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["s", "2"]}]]}], ")"}]}]], "]"}]}], "-", 
              RowBox[{"128", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               SqrtBox["s"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", "s", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]]}], 
                   ")"}]}], 
                 RowBox[{
                  RowBox[{"s", " ", 
                   RowBox[{"Log", "[", "16", "]"}]}], "-", 
                  RowBox[{"Log", "[", "256", "]"}]}]], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "80"}], "+", 
        RowBox[{"32", " ", "s"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"ArcTanh", "[", 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], 
             RowBox[{"4", "+", "s"}]]], "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"ArcTanh", "[", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], 
            RowBox[{"4", "+", "s"}]]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], 
              RowBox[{"4", "+", "s"}]]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"4", " ", 
              RowBox[{"ArcTanh", "[", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "s"}], 
                 RowBox[{"4", "+", "s"}]]], "]"}]}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]}]]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9055857550225854`*^9, 3.9055857942009134`*^9, {3.905585844973056*^9, 
   3.9055858632044487`*^9}, {3.905585899937643*^9, 3.9055859053131*^9}, {
   3.905586044292204*^9, 3.905586055905096*^9}, 3.9055869418534093`*^9, 
   3.9055872364403152`*^9, 3.9055874894225893`*^9, 3.906070048660797*^9, 
   3.9060703104581985`*^9, 3.9060704883884172`*^9, 3.906070695059225*^9, 
   3.906071058708209*^9, 3.906103603455267*^9, 3.9061036488129854`*^9, 
   3.906103753919252*^9, 3.9061140788423824`*^9, 3.906190023108195*^9, 
   3.9064488193826146`*^9, 3.9064516640717783`*^9, 3.9065105303730364`*^9, 
   3.906511344377363*^9, 3.9065132478603964`*^9, 3.906513462901794*^9, {
   3.906513694739334*^9, 3.906513706488375*^9}, 3.906543252985436*^9, 
   3.9066420867956524`*^9, 3.906667546908983*^9, 3.906667987965191*^9, 
   3.9090483904602337`*^9, 3.9090502986635847`*^9, 3.909050567590767*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"26230d84-ac61-4c02-b581-292ad4bc9657"]
}, Open  ]],

Cell["Extracting the value of cH by evaluating RHS of eq. (7).", "Text",
 CellChangeTimes->{{3.906451317277418*^9, 3.9064513239003496`*^9}, {
  3.906451541255077*^9, 3.9064515686220818`*^9}, {3.9065112560924897`*^9, 
  3.9065112842359767`*^9}, {3.9065115225069675`*^9, 3.9065115346411314`*^9}, {
  3.909048024123181*^9, 3.909048028204481*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"31247257-c483-4ce5-bcdb-c6617baa3524"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"cHintegrand", ",", "mys"}], "]"}], ";", 
  RowBox[{"mys", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cHintegrand", "[", 
    RowBox[{"\[Lambda]_", ",", "n_"}], "]"}], "[", 
   RowBox[{"s_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16", "\[Pi]"}], ")"}], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptK]", "[", 
         RowBox[{"1", ",", "0", ",", "n"}], "]"}], "[", 
        RowBox[{"s", ",", "v"}], "]"}], "[", 
       RowBox[{"3", ",", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptK]", "[", 
         RowBox[{"1", ",", "0", ",", "n"}], "]"}], "[", 
        RowBox[{"s", ",", "v"}], "]"}], "[", 
       RowBox[{"3", ",", "2"}], "]"}]}], "}"}], ".", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "v"}], "v"]], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "v"}], "v"]], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cHintegrand", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "[", 
     RowBox[{"s", ",", "v"}], "]"}], "/.", 
    RowBox[{"s", "->", "mys"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "4", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"AccuracyGoal", "->", "20"}], ",", 
   RowBox[{"PrecisionGoal", "->", "20"}], ",", 
   RowBox[{"WorkingPrecision", "->", "40"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ref1", "/.", 
     RowBox[{"s", "->", " ", "mys"}]}], "/.", 
    RowBox[{"\[Lambda]", "->", "1"}]}], "//", "First"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"48", "\[Pi]"}], 
     RowBox[{"s", "-", "4"}]], 
    RowBox[{"(", 
     RowBox[{"%", "-", "%%"}], ")"}]}], "/.", 
   RowBox[{"s", "->", "mys"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "50"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.9065114532265263`*^9, 3.9065115024816666`*^9}, {
  3.906511548125938*^9, 3.906511554046518*^9}, {3.9066676560732155`*^9, 
  3.9066677052884426`*^9}, {3.9066677581381335`*^9, 3.906667759422084*^9}, {
  3.9090486086949825`*^9, 3.9090486200661507`*^9}, {3.909048675642578*^9, 
  3.90904867599301*^9}, {3.9090504377212553`*^9, 3.9090504727427692`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"49c38c10-a9e6-45d9-94da-24f77c2b2e5d"],

Cell[BoxData[
 RowBox[{"-", 
  "0.0000912859233816454132262987783797064011929612395366109815`40."}]], \
"Output",
 CellChangeTimes->{{3.9065114812995977`*^9, 3.906511502946397*^9}, 
   3.906511554860779*^9, 3.906513398725567*^9, 3.906513761129816*^9, 
   3.906667683722865*^9, 3.9066677599700937`*^9, {3.9090504263479815`*^9, 
   3.9090504732952566`*^9}, 3.909050572359762*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7fb1bc6d-9cd0-4f00-aa76-5dcc0df61652"],

Cell[BoxData[
 RowBox[{"0.0043547000018819904005057539289491741766515791805755023271`40.\
27831456893547", "+", 
  RowBox[{"0``52.51155675628737", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9065114812995977`*^9, 3.906511502946397*^9}, 
   3.906511554860779*^9, 3.906513398725567*^9, 3.906513761129816*^9, 
   3.906667683722865*^9, 3.9066677599700937`*^9, {3.9090504263479815`*^9, 
   3.9090504732952566`*^9}, 3.9090505725468135`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"34b47da0-c4d0-4e69-9376-06b0b56e6f87"]
}, Open  ]],

Cell["The correct value from one-loop amplitude:", "Text",
 CellChangeTimes->{{3.9065115568565617`*^9, 3.9065115583961477`*^9}, {
  3.9090480326723676`*^9, 3.909048054234998*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"46c0b765-bb28-4c30-bc4e-bfad556d844b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "/.", 
    RowBox[{"n", "->", " ", "4"}]}], "/.", 
   RowBox[{"\[Lambda]", "->", "1"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "50"}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"0f5d639d-ffd9-4a1e-81cd-8eb45e9bf3ce"],

Cell[BoxData["0.\
00435470000188199040050575392894917621289202966388022711442360829264692657341`\
50."], "Output",
 CellChangeTimes->{3.9065115598067584`*^9, 3.9065134009401693`*^9, 
  3.9065137751289434`*^9, 3.909050427771894*^9, 3.9090505755481615`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"c56ed050-ba96-4110-88f8-a6b8fbd284dd"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Section",
 CellChangeTimes->{{3.9090450535854273`*^9, 3.909045096166842*^9}, {
  3.9090485644150515`*^9, 3.909048564789998*^9}, {3.9090487604715896`*^9, 
  3.9090487606585083`*^9}},ExpressionUUID->"d9fcb51d-bb57-4eda-a6b7-\
b7b03f5d9ba9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"509014ee-df1b-45ff-9318-ddc18a402509"],

Cell[BoxData["\<\"/Users/admin/Library/CloudStorage/Dropbox/Dual_potato/\
submission_ExtremalHiggsCouplings/notebook\"\>"], "Output",
 CellChangeTimes->{3.9090493710915594`*^9, 3.909049608589034*^9, 
  3.909050032382551*^9, 3.9090504794736104`*^9, 3.9090506806846733`*^9, 
  3.909050720294867*^9, 3.909050967574353*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"64381e47-2cad-4e32-9a96-aec532ce33ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonperturbative o(n) islands (fig. 1 and 5)", "Subsubsection",
 CellChangeTimes->{{3.9090496438997602`*^9, 
  3.9090496564654016`*^9}},ExpressionUUID->"934fbd79-6338-4ed8-bf62-\
616ac097b7cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pointso2", ",", "ploto2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pointso2", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<o2radial.txt\>\"", "]"}], "//", 
    "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ploto2", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "pointso2"}], ")"}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", " ", "Automatic"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9090495550678577`*^9, 3.90904956343502*^9}, 
   3.9090496065061255`*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"eab879d0-8687-44bb-aca2-ccd5053c1d8b"],

Cell[BoxData[
 GraphicsBox[{{}, {{
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3VRR9Lvi5kN7BijY8bWqc673j/0wfsX02x1P9nzd
/63z52rl7tP7hTv7j70Q+by/eNl32Qtnbuw/8qOPdbXFh/3zy+u3Hm9/sD9p
Yc2Lz1df7e8+8UEsoP7x/hXBAT3WDU/h9JYEwTlBLQ/2P3vwuujk7mf7S86c
2abufG1/wcG7iXNuPN3vKbTWJL7t5P6Jx54tWbf48X7zl7zvvszdtv8653WV
7psP4e4SOfgx+Hf0g/0H7x5+oy222T7XftP6FoV7+9P5zik/4zpkn3X5pNHB
w7f3x9vJJ/37ddLeT2vBhuV1N/ez7Un9xvPggv21q81KXFbX91/v7694e/2K
PZTen7ty0gE1jpv2AUuTUk7rX9ofyvLCimPaXXvpj/HMwWrn9p+U/+j83f2h
vULdAb49pcf2nxE+dYPb/JG9qrZ/V57I9v0AtXq3Kw==
        "]]]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3VRR9Lvi5kN7BijY8bWqc673j/0w/oFN23Yklv7a
nym3MM/w8AV7zesxn6d//LVfeovdj+Cmh/aRe4+/Ts/6uX+H9MPb0c9e2sfv
C1UOKf26f6aNiLib3nv7rL0XdotkftwPpe2ZmqIXbxd/vX+95FkRyaWf7J0m
Ld7ZePTxfkYfSbFHaZ/tRXiS5KyO3twvuVQuhPvKZ3smvr93hRJP7n/RcUF0
LvsXuDvfdWf/n8X/xV728kvRm9rH7PedT5tVU//RvkjG/Knq+4v22ZXPHvPM
fG2/0ndqgsfEa/Yy0+OU3VWf2ZvvXHXa8vVN+/bgnEzfaw/t9/Kd531VewdO
S55xWnOz5579So+JWnpG1+wNU7/7JSo8sP/u966LPf+CPd+Ue9lTrj2wL3X4
Xh336Ki9xNWWXxtTH9rvOnyCX5t7mz0AwsmkTQ==
        "]]]}, {}, {}}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3VRR9Lvi5kN7BiiQuNrya2PqQ/tdh0/wa3Nvs+eb
ci97yrUH9qUO36vjHh21N0z97peo8MD+u9+7Lvb8C/aSZ5zW3Oy5Z7/SY6KW
ntE1+71853lf1d6B0+Y7V522fH3Tvj04J9P32kP7lb5TEzwmXrOXmR6n7K76
zL5Ixvyp6vuL9tmVzx7zzHxtL3v5pehN7WP2+86nzaqp/wh317vu7P+z+L/Y
M/H9vSuUeHL/i44LonPZv9iL8CTJWR29uV9yqVwI95XP9k6TFu9sPPp4P6OP
pNijtM/2TE3Ri7eLv96/XvKsiOTST/ZZey/sFsn8uB9K28fvC1UOKf26f6aN
iLib3nv7yL3HX6dn/dy/Q/rh7ehnL+01r8d8nv7x137pLXY/gpse2h/YtG1H
Yumv/ZlyC/MMD1+w3/G1qnOu94/9MHdWTL/d8WTP1/3fOn+uVu4+vV+4s//Y
C5HP+4uXfZe9cObG/iM/+lhXW3zYP7+8fuvx9gf7kxbWvPh89dX+7hMfxALq
H+9fERzQY93wFE5vSRCcE9TyYP+zB6+LTu5+tr/kzJlt6s7X9hccvJs458bT
/Z5Ca03i207un3js2ZJ1ix/vN3/J++7L3G37r3NeV+m++RDuLpGDH4N/Rz/Y
f/Du4TfaYpvtc+03rW9RuLc/ne+c8jOuQ/ZZl08aHTx8e3+8nXzSv18n7f20
FmxYXndzP9ue1G88Dy7YX7varMRldX3/9f7+irfXr9hD6f25KycdUOO4aR+w
NCnltP6l/aEsL6w4pt21l/4Yzxysdm7/SfmPzt/dH9or1B3g21N6bP8Z4VM3
uM0f2atq+3fliWzfj57+AI9pVIk=
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], CompressedData["
1:eJxdkm0wEwAch4eKvMzF0M5rLTp2p+O6W6nz77iLrsgZHzqd2a5xCJ3atUqU
XF7mcpxyXK6cVFIpacjL31rGslhhs9PcZtmNFdYw5nrxQfvQ7+655+vz4beH
lRPPtiEQCIGbWG1ivUkhN3eDq1ADYWu7J4rMr9lqeCcccqY68IFYPZ1ZLVMB
55jpWvLMAISwTbFMPxWYYhfKbHOkQJZEPFeUT0NzdGVQcKgMeomjTvPXv1pM
63o2fFivgGL6+fQYmRqaY+6mRFfKwKsmmRLlr4VcL9qs/+JnyLyi1TjW6sF7
bM5NQRVB32hqXV6BwdK1wMv8U+e8DNbEX0oXphh1JVK3ettlIDmyfMIGFEhu
8klwGDdCRFVj180BDVqdIrvPpBrBujCpscNDj63kTyRy00/I6JV2k9INuGVg
9CVSEjgrWHuU5HE8eBHO9A7q0zLWsdNTPZWknYNA+VljjcGMnu3ha/RCNfS3
8TuZHDOm+zRkhwil0LlytbT+5Br+6+TWTJV861nB1dL1FgpvGF1LK0Q6khEv
PjZ5SyWT+GHtzvaWQ0v44HLB28FiFbIa8nTGiXnkDS25xxVo8Ck9rvzIjVmL
21N23Y8vUqFWpc8Vd2vxkkTC3x8pwwsCJfP+5CyecHlxkHFbjJUi7aOXjRqk
zTktLNfzUb5Tvo+nUFu6SAIDfSNJhQKl8DvV/Q1kQVtrkd80phFHKFr795Ax
Jg4VCKeQEe7L+m0WQ2zQw1dP8hW4o4e96qiSgmzi1l77MDnKKyq4P+TjsGXM
aq7qD7BTQFwT69zwgS+YuE0XZndPCZ4Ghg09YATFvoZIU5Qa/PL7iT0cEUpc
P0460GbAn3q6LJvUgf//7y+b9VSL
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.6839828020433265`, 
   0.5692195161978986}, {-0.7104232067640879, 1.2538099267337617`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.909049563637128*^9, 3.9090496089964027`*^9, 3.9090500365356646`*^9, 
   3.909050480634418*^9, {3.909050718779653*^9, 3.909050721238494*^9}, 
   3.909050967698141*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"2aa1fc92-a0fa-4f9e-9ca2-bdaa7f071682"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pointso3", ",", "ploto3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pointso3", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<o3radial.txt\>\"", "]"}], "//", 
    "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ploto3", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "pointso3"}], ")"}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", " ", "Automatic"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.909049535315536*^9, 3.9090495482066154`*^9}, 
   3.9090496050304995`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"bee380dc-2b1b-45a4-8803-546038215822"],

Cell[BoxData[
 GraphicsBox[{{}, {{
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQXfiHYed6tof2DFCwI8fr16dfX/fD+MnrZ69xXPFp
f8rXoC0PFh/fzzNrtlai2vv9H+s1HwvYXdnPIC/vmpz2cr9YTukc50c399+2
mdD3NunJfsYpZle759/dP29eGr8A8wM4fSXlociGkBv7J96efqlt34P9/nEL
VyRXXNxf2JhcfFzl4f4VzvyyN9OP7S9MSWHxsH24v7Fdi/nXli37bzu6TVoY
/gDurj29f85l77+3n+/mppe1hpvs0/UuHezffme/gs5i/arIg/Y3bfqEd2+6
tT90xa4zcuon7W+/YZfat+7G/ju3csvX5V2wN/s9Q4Jh3rX9d+vja8wyrthD
6f33stgN0jbcsH/23+Id54eL+6ut6jyEk+/a6+yI6Un9dHa/usjrX6rmD+0t
Cm9OfBB/bH+43QnRP3se2veFq7scrdy2HwBccqtZ
        "]]]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQXfiHYed6tof2DFCwI8fr16dfX/fD+Ja7Ju16UfJz
f+DbSvutChfsNWZbxNgk/9r/1s+49qLqQ/u93m9t5OV/7A+/0Fp3eMoL+9by
P5XtYV/2X799ZH5771t77zJJ89gJH/ZDafvof3NmiM1+uT/7SiWn+vyP9pKi
EsvUah7t1/nr57Re+ZN9dcmT90YXr+8vmsb0zj/4k/3JnXWFBseO7Y+/z7Hd
++dHuDt/65i6nVJ5a98rfsvvYfk++zVqx9QvcL+w9/PnOahgfMr+zPPkLbM0
nti7rFKb/cXrov2ufYXXDH88sH/nWXwyYu0V+/nHz21fVXrH/oTEq0ebu6/D
acfT1wRmidyy13YKPXv10yV7m0kPPzVn3rH/mOMtJfrljL3momsB4e337Kt0
knK2XztsvzbPPmGOyQN7xtyjebM6ttgDAL7pqF8=
        "]]]}, {}, {}}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJxd0n0s1AEcx/FDS5bFFsJWp4VDtyKF2uU7D5ncdkrpainlDpWjXUjncdZ0
bSLMyu6MydZu5mm6Oi7ddybnIezOznEPdD9ZUR3uxsbR46b7o+/22evf9x/f
gyl3E1JtSSSS/5/9lbtF6unYSQBp+9qy4Eb9cQPYZA5kCR6Lwf+F+hyTPwv5
1BSORN0PtBrC/PC2Hkwcuqfr6ihEfFA7C1y0cDgycWzSPAFD7l/nXpVPWV06
mz18uU0FjYPjkpZcPUS3+ApX45QglXHVQesGYMQ79nkFj8DoF5ZY4DcPFfu0
DCJPBq2+copi94K1a5N6ImbE2wjDPcXcQLkckz/uktA3TFCQM798TDmF957Z
LsVfMIOHq/tL38I5pP5gRHYcMsPVn/V1bsJFzFDxHCiNJqDf9wi9VrWC20JZ
3haPf2kVp3TvG/kVRnhHN9LI5HVkKsqK+2sXwE8YlkRjWdDICC5S+hBwUloj
XcjZwPNGHrz2UkA3J85itqzhv05Wh7A1QmRG9lqC2NA8iI4CYcBN32U0lfh/
cg5XIYlMPsNKW0Q3Tm591JwGdbSqSmPKPNrUhkyWN85gQ0Oak7OdwaqKTbh0
XpzGat3ziUcyA8ZfbxKxHiiRW8rKHvQmUBTltF+TLkcum70j9jSBpfwAO4tY
jLqImJompsHa1VuxNZ6Bs7hH07VYFNQF6Ucm+p5K9OhFbT6af6UPNLTKvW+7
tJgoko4eoAyD7ru9p6x9GvXazLz2LAWEbNa5kxrUOFOSXBhySwXb4uwd+8C0
zmn4/CtsyWFFiQWnimP3smaA2p30JNU8hhSXbxafUALCuJpqQ7IcmeFDrlu9
BFQyKdEDvDf4///9Bo3CTBA=
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], CompressedData["
1:eJxdkmlI0wEYh6dGJkkKqalQM1KnNkqz1GL54pGYg1mWrciynEflNJaazRMJ
W2CaipRs4jAhhnhhq+myvYg5j1Q2mdMd2v4mpdU8hoLOdfjB9qEfPDxfnw+/
wyn3E9LsSCSS/zY229huw7GQejp2E0DaWVs23Go4aQCbrIFs/lMx+L9SX2Dy
ZqGAmsKWqPuBVkuYHt/Vwyqb7um6NgoRn9TOfBctHI1MHJs0TcCQ+/e5NxVT
Vi+dzxm+2qYC4eC4pCVPD9EtvoK1OCVIZRx10IYBGPGOfV7BIzD6jSXm+81D
5QEtg8iXQauvnKLYu2Dt2qKeihnxNsJwTwknUC7H5M97JPTNVSjMnV8+oZzC
By9sl+IvmcDD1f21b9EcUn8xIjuOmOD674Z6N8EiZqq4DhThKtAfeoTeqF7B
HUN5voXLu7KGU7qPQl6lET7QjTQyeQOZivKS/roF8BOEJdFYZjQygouVPgSc
ltZKF3I38aKRC2+9FNDNjjObzOv4r5PVIWiNEJkwdT1BbGgeREe+IOC27zKu
lvp/cQ5XIYlMPsdKX0Q3dl5D1JwGdbTqKmPKPNrUhUxWCGewsTHdydnOYLUq
lXDpvDyNNbqXE09kBoy/2SRiPVIip4yVM+hNoCjK6aAmQ46c1NRdsWcJLOMF
2JnFYtRFxNQ2MQ3Wrt5Ky3gmzuI+TddicVAXZByb6Hsu0aMXtfl4wbU+0NCq
9r/v0mKiSDp6iDIMup/2nrL2adRrs/LbsxUQslXvTmpU40xpclHIHRXsGGfv
2Qemd07D1z9hSw4rSiw8UxK7nzUD1O6kZ2mmMaS4/DD7hBIQxtHUGJLlyAwf
crX0ElDFpEQPcN/h///7C5pOTBI=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.6492274858844187`, 
   0.5543194222863786}, {-0.5387306295189217, 1.1453398988027428`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9090495414317727`*^9, 3.909049548502734*^9}, 
   3.9090496093860855`*^9, 3.909050037271266*^9, 3.909050481222106*^9, 
   3.909050723520516*^9, 3.909050967718771*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"3bde708b-5517-4a52-bcbc-4e34d54f4f0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pointso4", ",", "ploto4"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pointso4", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<o4radial.txt\>\"", "]"}], "//", 
    "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ploto4", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "pointso4"}], ")"}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", " ", "Automatic"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9090493484510217`*^9, 3.9090494005713806`*^9}, {
  3.90904952517562*^9, 3.9090495253710084`*^9}, {3.909049601118599*^9, 
  3.9090496019980597`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2bbe1748-b635-4893-bbf3-9fd7d8b13901"],

Cell[BoxData[
 GraphicsBox[{{}, {{
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7f3BZW+X6gN7Big4r3H1N5fRl/0w/rqn6fqd/p/2
a+4NC1vDt31/YW69xrWZH/ZPk3qgdpfj6P6NnMYRM2a83/+adef29con9/tt
k2tJ5Xy3fwNrpq3djTP7/4kLTW9tebNf7lfRpNeiF/ZnHX7VtIvv9f6jW8Wv
OU29uH+TUQpH+uKX+w9VlL/Y/erS/udv3/Ktd3qx/0K9UYik5JX9fxidJi3/
+Gy/8W7p3KnqV/c//SJwetL6p/vfv3nzO1Ty2v6F39ftDDJ9uD9+4WZNf8ab
+yeZiu90un8LTjfPvrD7RPyV/Zovekxect3Zn6y0b+9Ut7P7V9cz7avcdWd/
/6qzc70eHdq/TG37KlP+u/tlG2f9rEvdtP/YCseZSznvwsNBJUNZntn/zv6m
3rnmKfwb7f3kQn4sf3trv/Zlw8hbUw7YX15xS1+j5eb+uk1TFC4kn7Cf5+yt
Ivb++v5nc/Yl6QlesD/8wf6Fn+y1/QmCHByWAlfsofR+IX4nb6uEG/afmD8W
ndp6cX/zGjnBCyZ37QVkXLY6HD67/6rVhiZhtYf2c6M+xGzwPLZ/pliAp+Oq
h/Yhc2vnLHx7eD9f8Kl57use2kurtvct/3Vgf8vXMzztpQ/tfdX/7I46sXt/
3ImDH60sH9rv0z319PKlrfsBHYIBXA==
        "]]]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJw90n0s1AEcBvDjMLvVkZdeTArlJRFGLwvf6Ia6NnVCwq3OGSuVMHkZk8pE
LybyshY1L5VOf1DM8O0Mydt5vzvcufPONc5L3M/Lrtrk2Z599vz/GLPuMUJU
SSSS1d/+ky6n1acflQBpOzyLgQ2K/Qr+3+xQtpOJyyqeMGfecVStg3dvDQVu
TAVOLpXp+ku6oMgq4WtSnQLLxzo9Ast7ICJjQ/mcTGCqERpvTvXBJpdMi3Em
MJx3rYFrNgipHMfgyLsEjv7Ij9MLF0AB82G/LI9AX7/2TkH1EAjFEznuDQRu
sbjZ+RQRMN6nbLH5BNL5G1aaAaOg/bolSF9IYL15RiGlQwK8bJEgtYnAqiz3
xmWxFKoaba+T8wlktKok7Rkfgxu9hWnx/gTGS8RfRPxx0CrRoZA1CeTUeJhm
1U1Aug7Z72WxAqMMxaH8F5NwpdRi3c5egb5k6uXDXlNwf5fRVm31GubUVDJI
qtNwkGrKrHNaQw22fpp2xTQEHhiqkfv8xsy5lGJLszlwKIygFcQuo82TWfvd
9F+w9jhXyilaxHZ/VjDLcB6OlHmPSHIXcFsg6dk1Ry/J0D3ic0BIoByYBuX2
pVdnMIhgqCc3yGH947G+Z20TuODCudm1KodNy06qMUuKcXbOrAXqIgzt8/9g
rTuCmaKwdMGiHExSYyLVbQbweJtS2U2Xg5pX+SvaSgda89R8ss3mgdKbuJqz
n4sFlvonrTbnAD5ZFiixAmek53Kibs/s/CCF53m2zXMKWr53nxbLqqFZeiZf
RzoGSxN072WtZhAuPJrmOEhgOCHPxfxBBxS51m7I5oehSUVhMX2rB7SfXvAw
J/hwyoBLpV3s3zFQ5nX+0Owg+LFNa91KuoG8N0Q9N0gIsbaR0ZeEP0Ez0aU1
+9swBM2EvfFVbYT4kIG8ZKUIvG00HF1VKuEPqg9iNQ==
        "]]]}, {}, {}}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJxd1H0w1AkYB3BsmmW69ZacQoWw5yLiurryZDOkvaNDilC31ui63JW6Ug2V
pPeXcbuxzutdXs5rbyIv+1jiJLLed5dlV16WxS4Vfl7O3c04f9wz853Pv888
851nI+MnrxA1FRUV93/yr3SlS8WtTRJQWZoLIe0JlxfF4G2z0tFZ9RmQI53q
WC+6IFB2LMlXrQpIa0LU4wOFELEl/MzXwtcQIPfcs364Aw4yzUppGXzYtpZH
cdnXtuwr1RmroePNoH3T3c2S6ISuiwlOlucaIM25dE4+3gWT/XTv91o1IFRc
Hcp3kEBtJf/LHnkx1Ei3c3Slfct7RTft/ap+7yBADjVxEQtQJt3NPv2DDDRb
IqfYn/Iwkar/hfX8CKzwzP3F5UMDbm5acYBlMQ6msWfD1W3a8fP6xUU+XQki
A7/szXrd+EB87JZgQgnz1EbKRoYUz9vtYigoEzD7x2etd+r7UeGU/93bKSUE
rc21z/SRYSDhpX6ZqwSV1XY1Zybl6Hoy73BIgBLMs7y7JfEKXBKmY+Kl+WkT
+MaPEcwwGgeH1JMuiRHv0ebasP0n9FEIMBSVKA98xAcj0Y+oFiNgTDELKt85
jSuZ+je0C4bg1CqThdLiaWSXPPNSURuCbzOtZu3sZ9CXRNm/wXMQbumSDt5/
NIOnjXpCO+8NgFaGriaJTGB+iZtZXHk/HG1JvXHBj8ALkp5Ccec7eF61xZ/E
IdCrTjVK510fNLHEgthXBD6Pc6163yMF7Ye1gfpCAissb6dqNkjA67foBWYn
gfTOOWvy4V4Q9vSzXbkELjB4LI6mGBKDrrTJEwj0PfimUVAsgth8x+DwHwns
/ZNzfvUJAczzSC5ndxF4oukQl2fRASdvzy3eJREYa4Ib5wdbIc36YlFU+Qzm
9jW6BeQ2Q3qKkYAWNIMDk1l6fpK3wAxl7jR1mkJby6AwR7VyaLJqn9O0/4D/
9aBgINT2puckUit8ffMoxXgq7JJVB0eJD9dKLMTkGnyisfVQQoIC5eoviwvN
XqPHC5OYEI1xfKz+/S4nQQP+ZaAbfy1mFE1mw+Pk+nw8Xj0SXUqRY02RQQeN
3YxP7Znk0N+HsSrinKxspAWHxsYohTQZ8i/Z+xgatuG8Ki0ua2IQt5atC2Nb
tuPAB+03cYUDqBgdnTtg2IHp0wUvvRyleCT9GdVTVYhxjgYvab2iZa/+yi+r
O9KGVNkdh2HNbgw25VawXRsx95Ia93xpN97PaUze11eFmRbFOY5aYjS+kkhE
hTzF2mxnToaGePkO5sfM1pM8uzH6bvI2ptYT8DDxmckaE6F1q52fiFUJrdki
W6sYIUY9ZW3gB9dByh66+RpFJw4mcRk2OnyoVoLMw7gDj+qQydu122BJ1NWi
0XccFcAkaSK8vqgZr+aZ6PAdxKBt5FK0u7oR23c8jtazkEKyvzLgsXstctbs
d3fOkYJPcmRS+lg1UrzrU9wKpLBu0/V7WbOVGPOxYdX1n6XwjeV8mX9dGQbV
8SZ2bJcCd3P9QGtLEf7///wNHBBdLA==
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[
            Rational[1, 60]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], CompressedData["
1:eJxdlGs01AkYxjHpDKcdt7BKSgqzNkVsy8abaQ5pdpt2XIpQO2YO29au1Fbq
pJJUuh5rYiyV3UpLLiWRy7whViLjPjMMM3IZBjOo+Lus9aH1Yd9zfuf39TnP
ec5ryf6FxSVpaGh4L6C5gNYCDDW9LH69DDQ+3Slua/K5eSn42C919tDMB/IZ
95rE5x0QrAhP9deqAJIJVzspWAwnN0Ue+1b8GoKUzO2rB9tgD8eqmPZACFtW
lFPoO1sW/UpzynbgYCPoX/H2siHaoeN0srvNiTq451E8oxztgPFehs+EXhWI
VRcGsp1kUP1S+HWXshCq5C58Q3nPYq6Yhh3f1O7oB8ikpsxjDirk23hHf1KA
btOZj7zPyzGFavyV3ewQLGFm/UZ/X4cbGpb4JVqPwtq445Ha9q34Ze38vJCh
BolpwKMNRp14SxoeLxpTwyy1nmLJlmOUgxtbRRmD6b++aL5W24sq9+wf3n5U
Q8iKLMeHvgoMJlja5wRq0FjuUHVsXImeEY/3cYPUsC7Dp1OWpMJPhsnYJHn2
vTF8E8AOZZuPgtPdCHrKyQm0vzjo+BljGILMJEVqvw94ayjmPtV6CFZRrEJK
t07iUo7xZf2cATiyzGKuuHASeUX5LA2tAfj+oe20g+MU+pMou9cw+yHekLTn
5v0pPGreFdZ+ow/0HhjqksgEZhd5WSWU9sKBpruXTwUQeErWlSttfwfPKjYF
kvgEsmo0ow3e9UBDolQU94rAZwmeFRNdctC/XR1sLCawzObqXd06GbD+iJnj
tBPIaJ+xI+/rBnFXL89TQOAcuzyRryuFlJDzLcpkAv33vKkXFUogLts5NPJn
Arv/5kctPySC2XIS/bgbgYca9grKrdsg4urM/HUSgXEWaDnb3wz37E4XRJdO
YVZPvVdQViOk3zEX0UKmsG88wyhA9hY4YZyta90/4kabkMPOWqXQYNs6o+v4
Hv/bQU5f2MYrzHGklvn7P6YU4pHDZ23b+Gq8vUJmLSVX4ROdzXuTk1Wo1H5R
mGv1Gnc9t4jl6oxinvaPbu6iOvzH1DDpYuwwWkxHJiiNhXiwciimmKLEqgLT
NhqvEZ86cshhfw5ixckTipKhJhwYGaHk0hQoPOvoa2bWgrOatISMsX7cXLLy
MM+mFfve679JyO1D1fDwjJ9ZG6ZP5rxgOctxf3o+lakpxgRn0xe0bsmiL/wu
LKnZ34JUxTWnQd1ODF0rKON51mPWWS1BVHEn3sysT9vZU4EPrQsznfWkuOp8
ChHNfYrVjzz4D3Skiz2sC7daTWJ2Ysz1tC0cvSewy8J3KmNEgnbNDgGSxJfQ
/Eiy0TZWjNFPE9cIQ2vgznbGOhNVO/anCtj2BkKoVINi16o2PGBAJrvot8An
o6EejeF6QATjpLHI2oJGvPDYwkDoJAV9c3rBtsp6bHXNizGylkNaoDooz7sa
+Sa7vT0y5eCbdiY1faQSKT61d7xy5LBy/aUbGdMvMfZD3bJLv8rhO5vZksCa
EgypKR9zdZGDYENtX3NTAf7///wLLRxdLg==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.6154988921274516`, 0.55252438558327}, {-0.4540533225195794, 
   1.0661462628805494`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9090495257527976`*^9, 3.9090496099151807`*^9, 
  3.909049722550171*^9, 3.9090500380426393`*^9, 3.9090504816714396`*^9, 
  3.909050724972443*^9, 3.909050967740467*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"61f5e3ae-9c0b-419a-bd4e-eb613c1e6a96"]
}, Open  ]],

Cell["Figure 1", "Text",
 CellChangeTimes->{{3.909049630264411*^9, 3.909049632537028*^9}, {
  3.909049735261162*^9, 3.909049735506427*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"93875939-6b13-4c55-8dbe-857b638a62ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "pointso4"}], ")"}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", " ", "None"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"#", ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", " ", "Black", ",", 
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", " ", "Black", ",", 
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "Thick", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"(*", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.8"}], ",", "2.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], "*)"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.76"}], ",", "0.76"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.6"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", " ", "750"}], ",", 
     RowBox[{"Epilog", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(c\), \(\[Lambda]\)]\)\>\"", ",", 
            RowBox[{"(*", 
             RowBox[{"{", 
              RowBox[{"2.65", ",", "0.2"}], "}"}], "*)"}], 
            RowBox[{"{", 
             RowBox[{"0.69", ",", "0.12"}], "}"}]}], " ", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", " ", "Black", ",", 
            RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\!\(\*SubscriptBox[\(c\), \
\(H\)]\)\>\"", ",", 
            RowBox[{"(*", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.2"}], ",", "1.9"}], "}"}], "*)"}], 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.12"}], ",", "1.15"}], "}"}]}], " ", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", " ", "Black", ",", 
            RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "}"}]}], "]"}]}], 
       "}"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9090493484510217`*^9, 3.9090494005713806`*^9}, {
  3.90904952517562*^9, 3.9090495253710084`*^9}, {3.909049601118599*^9, 
  3.9090496019980597`*^9}, {3.909049666881722*^9, 3.9090497268147655`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"ae684a2d-2b9e-43cc-a0ea-6d5e059fea9a"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt1P8z1HkcwHFsmmW69aXkCH0h7LmIuI6LVzZDtXfpkFLIrTVclzupKzQo
Sd+/zJ6NdRR3lY5QJOXLvkKcfMn6vrusduXLstgl4YPO3c04P/QX3A/eM695
/vqa17znsZ7xk0eQipKSEuuf+bd0hUvZ5Y1iUFp4UUFtyWfmReBpudzOWbkA
yNFONYlPO8FPGpLqrVIBpNVBqkl+AojYHH7ia8Er8JW571g72A77mcbFtHs8
2KpfTnHZ3brYl8rT5gNHmkDz0i43M6IDOk8nO5mdqod05+JZ2WgnjPfSPd9p
VIFAfm4gx1YM1S94X3bLiqBKYs/RlvQs7hXXuPOr2p39AFnUlHnMRalkO/v4
D1JQb46eZH9ajilUnS8s5oZgmXv2Ly4T9bipcdm+RNNR2JBwMlzVsg0/r52f
59EVINT1ebBpZRfeFIVc5o8pYI7aQFnPkGCktSNDThmDmT8+a7la24typ5zv
Xk8qwF8/2+a+lxT9CA/VM1wFKK2yrjoxLkPXsIeHgnwVYJLp2SVOkuNCYSo+
SZKTPoZ1PoxAhsEo2N4Jc0mJeIeW5wdtPqEPg6+e8Jli33u8ORR3l2o6BIYU
Y//SbVO4nKlzUTN3AI6tMPpQXDSF7GcFHkoqA/DtffMZa5tp9CZR9q5z74fL
2qT9N+5O43GD7uCO632gcU9bnUQmMOeZmzGrtBcCmu9cjPIhMErcnSfqeAtP
KjYfJHEI9KhRjtF62wONiSJ+wksCn7BcK951S0DzVrWfjoDAMrMrd9TrxeDx
W9wHZgeB9I5ZC/KhNyDo7mW7cgn8wChP5KiLIMX/bKssmUDv/XUN/CIhJOTY
BYb/SOCbPzmRq47yYa6c5HLSkcCjjQe45abtEHZldv4aicAEI1w/198C6Ran
C2NKpzG7p8HNN7sJMm4b8Gn+09g3nrnSR/wamMHMbRucJtHKzD/UTqUUGs3b
ZtVtJvC/f5DbF2x1yX0cqWXe3g8pRXgsNNa8naPAW/piUxG5Ch+rbTmQnCxH
merzojzjV7jnqVF8kNooPlL93tGJX49/6WonnY8fRqOZcJZMh4dHKofiiiky
rCrUbaexmzDfhkkO/n0QKyJOSUuGmnFgZISSR5MiL9bGS0+vFeeUaazMsX7c
UrImlG3Whn0TmnWsvD6UDw/P7tNrx4yp3OcedhI8nFFAdVcWIMtO9zntjXCx
537lldQcbkWq9KrtoHoXBm7glrFdGzA7VoUbWdyFN7Ia0nb3VOB906IsOw0R
Gp5NIWKC8rH6gTPnnppo8Q4mIcZrSe5dGHctbStT4zHsMfKazhwRokWLtY8w
8QW0PBBamccLMCY/cR0vsAZu76CbrJZ3YH8ql2GpxYNKBUj3GLZjgBaZbK/Z
CgtFbQ0a3SGAD+OksfDawiY899BIi2crAk0Dl8LtlQ3Y5vAobqWpBNIOKnwf
7apGzuq9u5yzJOCVFp2aMVKJFM/a2265Eliz8cL1zJkXGP++fsWFnyXwjdlc
ycGaEvSvKR9zsJcAd1NtX0tzIX7sz5JHSx4tebTk0f/Fo78B8+64qg==
    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{73, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 
         56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 
         72}}]]}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{1, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 
         30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 
         13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 
        53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
        70, 71, 72, 73}]}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large], 
     GrayLevel[0], 
     Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 20}, {
     Thickness[Large], 
     GrayLevel[0], 
     Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 20}},
  DisplayFunction->Identity,
  Epilog->{
    StyleBox[
     InsetBox[
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Lambda]\\)]\\)\"", 
       TraditionalForm], {0.69, 0.12}], {{
       Thickness[Large], 
       GrayLevel[0], 
       Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 30}}, 
     StripOnInput -> False], 
    StyleBox[
     InsetBox[
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(m\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(c\\), \\(H\\)]\\)\"", 
       TraditionalForm], {-0.12, 1.15}], {{
       Thickness[Large], 
       GrayLevel[0], 
       Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 25}}, 
     StripOnInput -> False]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->750,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.76, 0.76}, {-0.6, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], FontFamily -> "Times New Roman", FontSize -> 
    25]]], "Output",
 CellChangeTimes->{
  3.9090495257527976`*^9, 3.9090496099151807`*^9, {3.9090496985444326`*^9, 
   3.9090497276685543`*^9}, 3.909050038740758*^9, 3.9090504822029276`*^9, 
   3.909050726556327*^9, 3.90905096776379*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"7e8de328-c4f8-466f-8781-c3cf4d9eef1c"]
}, Open  ]],

Cell["Figure 5", "Text",
 CellChangeTimes->{{3.909049630264411*^9, 3.909049632537028*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"803b5b98-1a2c-490d-8d78-941400a57ca1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"ploto2", ",", "ploto3", ",", "ploto4", ",", "\[IndentingNewLine]", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Black", ",", 
        RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Black", ",", 
        RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
        RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "Thick", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
      RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.76"}], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.7"}], ",", "1.4"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", "750"}], ",", 
   RowBox[{"Epilog", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(c\), \(\[Lambda]\)]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0.68", ",", "0.12"}], "}"}]}], " ", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", " ", "Black", ",", 
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
          RowBox[{"FontSize", "\[Rule]", "30"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
         "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\!\(\*SubscriptBox[\(c\), \
\(H\)]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.12"}], ",", "1.45"}], "}"}]}], " ", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", " ", "Black", ",", 
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
          RowBox[{"FontSize", "\[Rule]", "25"}]}], "}"}]}], "]"}]}], "}"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Black", ",", 
        RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Black", ",", 
        RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], " ", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}]}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9090495831962166`*^9, 3.9090495930307355`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4e687111-1c1f-42c1-87e4-967818817e79"],

Cell[BoxData[
 GraphicsBox[{{{}, {{
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3VRR9Lvi5kN7BijY8bWqc673j/0wfsX02x1P9nzd
/63z52rl7tP7hTv7j70Q+by/eNl32Qtnbuw/8qOPdbXFh/3zy+u3Hm9/sD9p
Yc2Lz1df7e8+8UEsoP7x/hXBAT3WDU/h9JYEwTlBLQ/2P3vwuujk7mf7S86c
2abufG1/wcG7iXNuPN3vKbTWJL7t5P6Jx54tWbf48X7zl7zvvszdtv8653WV
7psP4e4SOfgx+Hf0g/0H7x5+oy222T7XftP6FoV7+9P5zik/4zpkn3X5pNHB
w7f3x9vJJ/37ddLeT2vBhuV1N/ez7Un9xvPggv21q81KXFbX91/v7694e/2K
PZTen7ty0gE1jpv2AUuTUk7rX9ofyvLCimPaXXvpj/HMwWrn9p+U/+j83f2h
vULdAb49pcf2nxE+dYPb/JG9qrZ/V57I9v0AtXq3Kw==
         "]]]}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3VRR9Lvi5kN7BijY8bWqc673j/0w/oFN23Yklv7a
nym3MM/w8AV7zesxn6d//LVfeovdj+Cmh/aRe4+/Ts/6uX+H9MPb0c9e2sfv
C1UOKf26f6aNiLib3nv7rL0XdotkftwPpe2ZmqIXbxd/vX+95FkRyaWf7J0m
Ld7ZePTxfkYfSbFHaZ/tRXiS5KyO3twvuVQuhPvKZ3smvr93hRJP7n/RcUF0
LvsXuDvfdWf/n8X/xV728kvRm9rH7PedT5tVU//RvkjG/Knq+4v22ZXPHvPM
fG2/0ndqgsfEa/Yy0+OU3VWf2ZvvXHXa8vVN+/bgnEzfaw/t9/Kd531VewdO
S55xWnOz5579So+JWnpG1+wNU7/7JSo8sP/u966LPf+CPd+Ue9lTrj2wL3X4
Xh336Ki9xNWWXxtTH9rvOnyCX5t7mz0AwsmkTQ==
         "]]]}, {}, {}}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3VRR9Lvi5kN7BiiQuNrya2PqQ/tdh0/wa3Nvs+eb
ci97yrUH9qUO36vjHh21N0z97peo8MD+u9+7Lvb8C/aSZ5zW3Oy5Z7/SY6KW
ntE1+71853lf1d6B0+Y7V522fH3Tvj04J9P32kP7lb5TEzwmXrOXmR6n7K76
zL5Ixvyp6vuL9tmVzx7zzHxtL3v5pehN7WP2+86nzaqp/wh317vu7P+z+L/Y
M/H9vSuUeHL/i44LonPZv9iL8CTJWR29uV9yqVwI95XP9k6TFu9sPPp4P6OP
pNijtM/2TE3Ri7eLv96/XvKsiOTST/ZZey/sFsn8uB9K28fvC1UOKf26f6aN
iLib3nv7yL3HX6dn/dy/Q/rh7ehnL+01r8d8nv7x137pLXY/gpse2h/YtG1H
Yumv/ZlyC/MMD1+w3/G1qnOu94/9MHdWTL/d8WTP1/3fOn+uVu4+vV+4s//Y
C5HP+4uXfZe9cObG/iM/+lhXW3zYP7+8fuvx9gf7kxbWvPh89dX+7hMfxALq
H+9fERzQY93wFE5vSRCcE9TyYP+zB6+LTu5+tr/kzJlt6s7X9hccvJs458bT
/Z5Ca03i207un3js2ZJ1ix/vN3/J++7L3G37r3NeV+m++RDuLpGDH4N/Rz/Y
f/Du4TfaYpvtc+03rW9RuLc/ne+c8jOuQ/ZZl08aHTx8e3+8nXzSv18n7f20
FmxYXndzP9ue1G88Dy7YX7varMRldX3/9f7+irfXr9hD6f25KycdUOO4aR+w
NCnltP6l/aEsL6w4pt21l/4Yzxysdm7/SfmPzt/dH9or1B3g21N6bP8Z4VM3
uM0f2atq+3fliWzfj57+AI9pVIk=
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[
             Rational[7, 360]], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        6.272]], CompressedData["
1:eJxdkm0wEwAch4eKvMzF0M5rLTp2p+O6W6nz77iLrsgZHzqd2a5xCJ3atUqU
XF7mcpxyXK6cVFIpacjL31rGslhhs9PcZtmNFdYw5nrxQfvQ7+655+vz4beH
lRPPtiEQCIGbWG1ivUkhN3eDq1ADYWu7J4rMr9lqeCcccqY68IFYPZ1ZLVMB
55jpWvLMAISwTbFMPxWYYhfKbHOkQJZEPFeUT0NzdGVQcKgMeomjTvPXv1pM
63o2fFivgGL6+fQYmRqaY+6mRFfKwKsmmRLlr4VcL9qs/+JnyLyi1TjW6sF7
bM5NQRVB32hqXV6BwdK1wMv8U+e8DNbEX0oXphh1JVK3ettlIDmyfMIGFEhu
8klwGDdCRFVj180BDVqdIrvPpBrBujCpscNDj63kTyRy00/I6JV2k9INuGVg
9CVSEjgrWHuU5HE8eBHO9A7q0zLWsdNTPZWknYNA+VljjcGMnu3ha/RCNfS3
8TuZHDOm+zRkhwil0LlytbT+5Br+6+TWTJV861nB1dL1FgpvGF1LK0Q6khEv
PjZ5SyWT+GHtzvaWQ0v44HLB28FiFbIa8nTGiXnkDS25xxVo8Ck9rvzIjVmL
21N23Y8vUqFWpc8Vd2vxkkTC3x8pwwsCJfP+5CyecHlxkHFbjJUi7aOXjRqk
zTktLNfzUb5Tvo+nUFu6SAIDfSNJhQKl8DvV/Q1kQVtrkd80phFHKFr795Ax
Jg4VCKeQEe7L+m0WQ2zQw1dP8hW4o4e96qiSgmzi1l77MDnKKyq4P+TjsGXM
aq7qD7BTQFwT69zwgS+YuE0XZndPCZ4Ghg09YATFvoZIU5Qa/PL7iT0cEUpc
P0460GbAn3q6LJvUgf//7y+b9VSL
       "]]}}, {{}, {}}}, {{}, {{
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQXfiHYed6tof2DFCwI8fr16dfX/fD+MnrZ69xXPFp
f8rXoC0PFh/fzzNrtlai2vv9H+s1HwvYXdnPIC/vmpz2cr9YTukc50c399+2
mdD3NunJfsYpZle759/dP29eGr8A8wM4fSXlociGkBv7J96efqlt34P9/nEL
VyRXXNxf2JhcfFzl4f4VzvyyN9OP7S9MSWHxsH24v7Fdi/nXli37bzu6TVoY
/gDurj29f85l77+3n+/mppe1hpvs0/UuHezffme/gs5i/arIg/Y3bfqEd2+6
tT90xa4zcuon7W+/YZfat+7G/ju3csvX5V2wN/s9Q4Jh3rX9d+vja8wyrthD
6f33stgN0jbcsH/23+Id54eL+6ut6jyEk+/a6+yI6Un9dHa/usjrX6rmD+0t
Cm9OfBB/bH+43QnRP3se2veFq7scrdy2HwBccqtZ
         "]]]}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQXfiHYed6tof2DFCwI8fr16dfX/fD+Ja7Ju16UfJz
f+DbSvutChfsNWZbxNgk/9r/1s+49qLqQ/u93m9t5OV/7A+/0Fp3eMoL+9by
P5XtYV/2X799ZH5771t77zJJ89gJH/ZDafvof3NmiM1+uT/7SiWn+vyP9pKi
EsvUah7t1/nr57Re+ZN9dcmT90YXr+8vmsb0zj/4k/3JnXWFBseO7Y+/z7Hd
++dHuDt/65i6nVJ5a98rfsvvYfk++zVqx9QvcL+w9/PnOahgfMr+zPPkLbM0
nti7rFKb/cXrov2ufYXXDH88sH/nWXwyYu0V+/nHz21fVXrH/oTEq0ebu6/D
acfT1wRmidyy13YKPXv10yV7m0kPPzVn3rH/mOMtJfrljL3momsB4e337Kt0
knK2XztsvzbPPmGOyQN7xtyjebM6ttgDAL7pqF8=
         "]]]}, {}, {}}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJxd0n0s1AEcx/FDS5bFFsJWp4VDtyKF2uU7D5ncdkrpainlDpWjXUjncdZ0
bSLMyu6MydZu5mm6Oi7ddybnIezOznEPdD9ZUR3uxsbR46b7o+/22evf9x/f
gyl3E1JtSSSS/5/9lbtF6unYSQBp+9qy4Eb9cQPYZA5kCR6Lwf+F+hyTPwv5
1BSORN0PtBrC/PC2Hkwcuqfr6ihEfFA7C1y0cDgycWzSPAFD7l/nXpVPWV06
mz18uU0FjYPjkpZcPUS3+ApX45QglXHVQesGYMQ79nkFj8DoF5ZY4DcPFfu0
DCJPBq2+copi94K1a5N6ImbE2wjDPcXcQLkckz/uktA3TFCQM798TDmF957Z
LsVfMIOHq/tL38I5pP5gRHYcMsPVn/V1bsJFzFDxHCiNJqDf9wi9VrWC20JZ
3haPf2kVp3TvG/kVRnhHN9LI5HVkKsqK+2sXwE8YlkRjWdDICC5S+hBwUloj
XcjZwPNGHrz2UkA3J85itqzhv05Wh7A1QmRG9lqC2NA8iI4CYcBN32U0lfh/
cg5XIYlMPsNKW0Q3Tm591JwGdbSqSmPKPNrUhkyWN85gQ0Oak7OdwaqKTbh0
XpzGat3ziUcyA8ZfbxKxHiiRW8rKHvQmUBTltF+TLkcum70j9jSBpfwAO4tY
jLqImJompsHa1VuxNZ6Bs7hH07VYFNQF6Ucm+p5K9OhFbT6af6UPNLTKvW+7
tJgoko4eoAyD7ru9p6x9GvXazLz2LAWEbNa5kxrUOFOSXBhySwXb4uwd+8C0
zmn4/CtsyWFFiQWnimP3smaA2p30JNU8hhSXbxafUALCuJpqQ7IcmeFDrlu9
BFQyKdEDvDf4///9Bo3CTBA=
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[
             Rational[7, 360]], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        6.272]], CompressedData["
1:eJxdkmlI0wEYh6dGJkkKqalQM1KnNkqz1GL54pGYg1mWrciynEflNJaazRMJ
W2CaipRs4jAhhnhhq+myvYg5j1Q2mdMd2v4mpdU8hoLOdfjB9qEfPDxfnw+/
wyn3E9LsSCSS/zY229huw7GQejp2E0DaWVs23Go4aQCbrIFs/lMx+L9SX2Dy
ZqGAmsKWqPuBVkuYHt/Vwyqb7um6NgoRn9TOfBctHI1MHJs0TcCQ+/e5NxVT
Vi+dzxm+2qYC4eC4pCVPD9EtvoK1OCVIZRx10IYBGPGOfV7BIzD6jSXm+81D
5QEtg8iXQauvnKLYu2Dt2qKeihnxNsJwTwknUC7H5M97JPTNVSjMnV8+oZzC
By9sl+IvmcDD1f21b9EcUn8xIjuOmOD674Z6N8EiZqq4DhThKtAfeoTeqF7B
HUN5voXLu7KGU7qPQl6lET7QjTQyeQOZivKS/roF8BOEJdFYZjQygouVPgSc
ltZKF3I38aKRC2+9FNDNjjObzOv4r5PVIWiNEJkwdT1BbGgeREe+IOC27zKu
lvp/cQ5XIYlMPsdKX0Q3dl5D1JwGdbTqKmPKPNrUhUxWCGewsTHdydnOYLUq
lXDpvDyNNbqXE09kBoy/2SRiPVIip4yVM+hNoCjK6aAmQ46c1NRdsWcJLOMF
2JnFYtRFxNQ2MQ3Wrt5Ky3gmzuI+TddicVAXZByb6Hsu0aMXtfl4wbU+0NCq
9r/v0mKiSDp6iDIMup/2nrL2adRrs/LbsxUQslXvTmpU40xpclHIHRXsGGfv
2Qemd07D1z9hSw4rSiw8UxK7nzUD1O6kZ2mmMaS4/DD7hBIQxtHUGJLlyAwf
crX0ElDFpEQPcN/h///7C5pOTBI=
       "]]}}, {{}, {}}}, {{}, {{
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7f3BZW+X6gN7Big4r3H1N5fRl/0w/rqn6fqd/p/2
a+4NC1vDt31/YW69xrWZH/ZPk3qgdpfj6P6NnMYRM2a83/+adef29con9/tt
k2tJ5Xy3fwNrpq3djTP7/4kLTW9tebNf7lfRpNeiF/ZnHX7VtIvv9f6jW8Wv
OU29uH+TUQpH+uKX+w9VlL/Y/erS/udv3/Ktd3qx/0K9UYik5JX9fxidJi3/
+Gy/8W7p3KnqV/c//SJwetL6p/vfv3nzO1Ty2v6F39ftDDJ9uD9+4WZNf8ab
+yeZiu90un8LTjfPvrD7RPyV/Zovekxect3Zn6y0b+9Ut7P7V9cz7avcdWd/
/6qzc70eHdq/TG37KlP+u/tlG2f9rEvdtP/YCseZSznvwsNBJUNZntn/zv6m
3rnmKfwb7f3kQn4sf3trv/Zlw8hbUw7YX15xS1+j5eb+uk1TFC4kn7Cf5+yt
Ivb++v5nc/Yl6QlesD/8wf6Fn+y1/QmCHByWAlfsofR+IX4nb6uEG/afmD8W
ndp6cX/zGjnBCyZ37QVkXLY6HD67/6rVhiZhtYf2c6M+xGzwPLZ/pliAp+Oq
h/Yhc2vnLHx7eD9f8Kl57use2kurtvct/3Vgf8vXMzztpQ/tfdX/7I46sXt/
3ImDH60sH9rv0z319PKlrfsBHYIBXA==
         "]]]}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJw90n0s1AEcBvDjMLvVkZdeTArlJRFGLwvf6Ia6NnVCwq3OGSuVMHkZk8pE
LybyshY1L5VOf1DM8O0Mydt5vzvcufPONc5L3M/Lrtrk2Z599vz/GLPuMUJU
SSSS1d/+ky6n1acflQBpOzyLgQ2K/Qr+3+xQtpOJyyqeMGfecVStg3dvDQVu
TAVOLpXp+ku6oMgq4WtSnQLLxzo9Ast7ICJjQ/mcTGCqERpvTvXBJpdMi3Em
MJx3rYFrNgipHMfgyLsEjv7Ij9MLF0AB82G/LI9AX7/2TkH1EAjFEznuDQRu
sbjZ+RQRMN6nbLH5BNL5G1aaAaOg/bolSF9IYL15RiGlQwK8bJEgtYnAqiz3
xmWxFKoaba+T8wlktKok7Rkfgxu9hWnx/gTGS8RfRPxx0CrRoZA1CeTUeJhm
1U1Aug7Z72WxAqMMxaH8F5NwpdRi3c5egb5k6uXDXlNwf5fRVm31GubUVDJI
qtNwkGrKrHNaQw22fpp2xTQEHhiqkfv8xsy5lGJLszlwKIygFcQuo82TWfvd
9F+w9jhXyilaxHZ/VjDLcB6OlHmPSHIXcFsg6dk1Ry/J0D3ic0BIoByYBuX2
pVdnMIhgqCc3yGH947G+Z20TuODCudm1KodNy06qMUuKcXbOrAXqIgzt8/9g
rTuCmaKwdMGiHExSYyLVbQbweJtS2U2Xg5pX+SvaSgda89R8ss3mgdKbuJqz
n4sFlvonrTbnAD5ZFiixAmek53Kibs/s/CCF53m2zXMKWr53nxbLqqFZeiZf
RzoGSxN072WtZhAuPJrmOEhgOCHPxfxBBxS51m7I5oehSUVhMX2rB7SfXvAw
J/hwyoBLpV3s3zFQ5nX+0Owg+LFNa91KuoG8N0Q9N0gIsbaR0ZeEP0Ez0aU1
+9swBM2EvfFVbYT4kIG8ZKUIvG00HF1VKuEPqg9iNQ==
         "]]]}, {}, {}}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJxd1H0w1AkYB3BsmmW69ZacQoWw5yLiurryZDOkvaNDilC31ui63JW6Ug2V
pPeXcbuxzutdXs5rbyIv+1jiJLLed5dlV16WxS4Vfl7O3c04f9wz853Pv888
851nI+MnrxA1FRUV93/yr3SlS8WtTRJQWZoLIe0JlxfF4G2z0tFZ9RmQI53q
WC+6IFB2LMlXrQpIa0LU4wOFELEl/MzXwtcQIPfcs364Aw4yzUppGXzYtpZH
cdnXtuwr1RmroePNoH3T3c2S6ISuiwlOlucaIM25dE4+3gWT/XTv91o1IFRc
Hcp3kEBtJf/LHnkx1Ei3c3Slfct7RTft/ap+7yBADjVxEQtQJt3NPv2DDDRb
IqfYn/Iwkar/hfX8CKzwzP3F5UMDbm5acYBlMQ6msWfD1W3a8fP6xUU+XQki
A7/szXrd+EB87JZgQgnz1EbKRoYUz9vtYigoEzD7x2etd+r7UeGU/93bKSUE
rc21z/SRYSDhpX6ZqwSV1XY1Zybl6Hoy73BIgBLMs7y7JfEKXBKmY+Kl+WkT
+MaPEcwwGgeH1JMuiRHv0ebasP0n9FEIMBSVKA98xAcj0Y+oFiNgTDELKt85
jSuZ+je0C4bg1CqThdLiaWSXPPNSURuCbzOtZu3sZ9CXRNm/wXMQbumSDt5/
NIOnjXpCO+8NgFaGriaJTGB+iZtZXHk/HG1JvXHBj8ALkp5Ccec7eF61xZ/E
IdCrTjVK510fNLHEgthXBD6Pc6163yMF7Ye1gfpCAissb6dqNkjA67foBWYn
gfTOOWvy4V4Q9vSzXbkELjB4LI6mGBKDrrTJEwj0PfimUVAsgth8x+DwHwns
/ZNzfvUJAczzSC5ndxF4oukQl2fRASdvzy3eJREYa4Ib5wdbIc36YlFU+Qzm
9jW6BeQ2Q3qKkYAWNIMDk1l6fpK3wAxl7jR1mkJby6AwR7VyaLJqn9O0/4D/
9aBgINT2puckUit8ffMoxXgq7JJVB0eJD9dKLMTkGnyisfVQQoIC5eoviwvN
XqPHC5OYEI1xfKz+/S4nQQP+ZaAbfy1mFE1mw+Pk+nw8Xj0SXUqRY02RQQeN
3YxP7Znk0N+HsSrinKxspAWHxsYohTQZ8i/Z+xgatuG8Ki0ua2IQt5atC2Nb
tuPAB+03cYUDqBgdnTtg2IHp0wUvvRyleCT9GdVTVYhxjgYvab2iZa/+yi+r
O9KGVNkdh2HNbgw25VawXRsx95Ia93xpN97PaUze11eFmRbFOY5aYjS+kkhE
hTzF2mxnToaGePkO5sfM1pM8uzH6bvI2ptYT8DDxmckaE6F1q52fiFUJrdki
W6sYIUY9ZW3gB9dByh66+RpFJw4mcRk2OnyoVoLMw7gDj+qQydu122BJ1NWi
0XccFcAkaSK8vqgZr+aZ6PAdxKBt5FK0u7oR23c8jtazkEKyvzLgsXstctbs
d3fOkYJPcmRS+lg1UrzrU9wKpLBu0/V7WbOVGPOxYdX1n6XwjeV8mX9dGQbV
8SZ2bJcCd3P9QGtLEf7///wNHBBdLA==
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[
             Rational[1, 60]], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        6.272]], CompressedData["
1:eJxdlGs01AkYxjHpDKcdt7BKSgqzNkVsy8abaQ5pdpt2XIpQO2YO29au1Fbq
pJJUuh5rYiyV3UpLLiWRy7whViLjPjMMM3IZBjOo+Lus9aH1Yd9zfuf39TnP
ec5ryf6FxSVpaGh4L6C5gNYCDDW9LH69DDQ+3Slua/K5eSn42C919tDMB/IZ
95rE5x0QrAhP9deqAJIJVzspWAwnN0Ue+1b8GoKUzO2rB9tgD8eqmPZACFtW
lFPoO1sW/UpzynbgYCPoX/H2siHaoeN0srvNiTq451E8oxztgPFehs+EXhWI
VRcGsp1kUP1S+HWXshCq5C58Q3nPYq6Yhh3f1O7oB8ikpsxjDirk23hHf1KA
btOZj7zPyzGFavyV3ewQLGFm/UZ/X4cbGpb4JVqPwtq445Ha9q34Ze38vJCh
BolpwKMNRp14SxoeLxpTwyy1nmLJlmOUgxtbRRmD6b++aL5W24sq9+wf3n5U
Q8iKLMeHvgoMJlja5wRq0FjuUHVsXImeEY/3cYPUsC7Dp1OWpMJPhsnYJHn2
vTF8E8AOZZuPgtPdCHrKyQm0vzjo+BljGILMJEVqvw94ayjmPtV6CFZRrEJK
t07iUo7xZf2cATiyzGKuuHASeUX5LA2tAfj+oe20g+MU+pMou9cw+yHekLTn
5v0pPGreFdZ+ow/0HhjqksgEZhd5WSWU9sKBpruXTwUQeErWlSttfwfPKjYF
kvgEsmo0ow3e9UBDolQU94rAZwmeFRNdctC/XR1sLCawzObqXd06GbD+iJnj
tBPIaJ+xI+/rBnFXL89TQOAcuzyRryuFlJDzLcpkAv33vKkXFUogLts5NPJn
Arv/5kctPySC2XIS/bgbgYca9grKrdsg4urM/HUSgXEWaDnb3wz37E4XRJdO
YVZPvVdQViOk3zEX0UKmsG88wyhA9hY4YZyta90/4kabkMPOWqXQYNs6o+v4
Hv/bQU5f2MYrzHGklvn7P6YU4pHDZ23b+Gq8vUJmLSVX4ROdzXuTk1Wo1H5R
mGv1Gnc9t4jl6oxinvaPbu6iOvzH1DDpYuwwWkxHJiiNhXiwciimmKLEqgLT
NhqvEZ86cshhfw5ixckTipKhJhwYGaHk0hQoPOvoa2bWgrOatISMsX7cXLLy
MM+mFfve679JyO1D1fDwjJ9ZG6ZP5rxgOctxf3o+lakpxgRn0xe0bsmiL/wu
LKnZ34JUxTWnQd1ODF0rKON51mPWWS1BVHEn3sysT9vZU4EPrQsznfWkuOp8
ChHNfYrVjzz4D3Skiz2sC7daTWJ2Ysz1tC0cvSewy8J3KmNEgnbNDgGSxJfQ
/Eiy0TZWjNFPE9cIQ2vgznbGOhNVO/anCtj2BkKoVINi16o2PGBAJrvot8An
o6EejeF6QATjpLHI2oJGvPDYwkDoJAV9c3rBtsp6bHXNizGylkNaoDooz7sa
+Sa7vT0y5eCbdiY1faQSKT61d7xy5LBy/aUbGdMvMfZD3bJLv8rhO5vZksCa
EgypKR9zdZGDYENtX3NTAf7///wLLRxdLg==
       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large], 
     GrayLevel[0], 
     Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 20}, {
     Thickness[Large], 
     GrayLevel[0], 
     Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 20}},
  DisplayFunction->Identity,
  Epilog->{
    StyleBox[
     InsetBox[
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Lambda]\\)]\\)\"", 
       TraditionalForm], {0.68, 0.12}], {{
       Thickness[Large], 
       GrayLevel[0], 
       Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 30}}, 
     StripOnInput -> False], 
    StyleBox[
     InsetBox[
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(m\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(c\\), \\(H\\)]\\)\"", 
       TraditionalForm], {-0.12, 1.45}], {{
       Thickness[Large], 
       GrayLevel[0], 
       Arrowheads[0.03], FontFamily -> "Times New Roman", FontSize -> 25}}, 
     StripOnInput -> False]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->750,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.76, 0.7}, {-0.7, 1.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], FontFamily -> "Times New Roman", FontSize -> 
    25]]], "Output",
 CellChangeTimes->{{3.909049594330676*^9, 3.909049610477302*^9}, 
   3.9090500392250504`*^9, 3.9090504827385044`*^9, 3.909050728220187*^9, 
   3.909050967775358*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2a251ecf-e418-43e1-b70b-a9280babd677"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["EFT bounds (fig. 3)", "Subsubsection",
 CellChangeTimes->{{3.9090496438997602`*^9, 3.9090496564654016`*^9}, {
  3.909049748276721*^9, 
  3.9090497521049576`*^9}},ExpressionUUID->"f41329e4-4f1f-4ee4-a7f8-\
f1862a967021"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"maxcH", ",", "mincH"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mincH", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<mincH.txt\>\"", "]"}], "//", 
    "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxcH", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<maxcH.txt\>\"", "]"}], "//", 
    "ToExpression"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909050055591072*^9, 3.909050074779307*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"7277920b-b113-4984-9bb1-d8369c799869"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"maxcH", "//", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"#", ",", 
            RowBox[{"InterpolationOrder", "->", "5"}]}], "]"}], "[", "x", 
          "]"}], "&"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"mincH", "//", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"#", ",", 
            RowBox[{"InterpolationOrder", "->", "5"}]}], "]"}], "[", "x", 
          "]"}], "&"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], "}"}]}], 
       "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "->", 
        RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"maxcH", "~", "Join", "~", "mincH"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{
       RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}]}]}], "]"}], ",",
    "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "->", "400"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".005"}], ",", "1.005"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", ".6"}], ",", "\[IndentingNewLine]", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "14", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", ".0025", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", ".0025", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", ".0025", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", ".0025", "]"}]}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", "->", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Graphics", "@", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<4\!\(\*SuperscriptBox[\(m\), \(2\)]\)/\!\(\*SuperscriptBox[\(\
\[CapitalLambda]\), \(2\)]\)\>\"", ",", "Black", ",", "14", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{".93", ",", ".2"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Graphics", "@", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<max \!\(\*SubscriptBox[\(c\), \(H\)]\)\!\(\*SuperscriptBox[\(\
\[CapitalLambda]\), \(2\)]\)\>\"", ",", "Black", ",", "14", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{".8", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Graphics", "@", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<min \!\(\*SubscriptBox[\(c\), \(H\)]\)\!\(\*SuperscriptBox[\(\
\[CapitalLambda]\), \(2\)]\)\>\"", ",", "Black", ",", "14", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{".65", ",", 
          RowBox[{"-", "1.2"}]}], "}"}]}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", "750"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.909050132635502*^9, 3.9090501736901865`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"115516dc-0556-40c0-98bd-52c4000af01a"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJw11Hs01HkfB3A04/rklnJkIsrzdNO0hQr1+ZXCpnSIxwpdpLaUtqi2UU4N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     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
          114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 
          149, 143, 138, 134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 
          140, 136, 152, 146, 141, 153, 147, 154, 127, 50, 77, 70, 76, 64, 69,
           75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49,
           48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32,
           31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15,
           14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 71,
           1}}]]}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
          12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
          46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
          63, 59, 75, 69, 64, 76, 70, 77, 50}]},
        Annotation[#, "Charting`Private`Tag$313603#1"]& ], 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
          85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
          101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
          114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 
          149, 143, 138, 134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 
          140, 136, 152, 146, 141, 153, 147, 154, 127}]},
        Annotation[#, "Charting`Private`Tag$313603#2"]& ]}}], {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 0.3511903875427498}, {0.0625, 0.3762852823428287}, {
      0.08333333333333333, 0.3853165712426129}, {0.125, 
      0.40446111329622847`}, {0.25, 0.47185155579565397`}, {0.4, 
      0.5788401915050314}, {0.8, 1.1851750892427515`}, {1., 
      2.78554197612715}, {0., -0.30836156941168996`}, {
      0.0625, -0.32572612176956683`}, {
      0.08333333333333333, -0.33192493755015356`}, {
      0.125, -0.34500429229666374`}, {0.25, -0.3906166432087369}, {
      0.4, -0.4620292571817505}, {0.8, -0.848137818316029}, {
      1., -1.7692900863971852`}}]}, {{}, {}}}},
  AspectRatio->0.6,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     GraphicsBox[
      InsetBox[
       FormBox[
        StyleBox[
        "\"4\\!\\(\\*SuperscriptBox[\\(m\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(\[CapitalLambda]\\), \\(2\\)]\\)\"", 
         GrayLevel[0], 14, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm], {0, 0}]], {0.93, 0.2}], 
    InsetBox[
     GraphicsBox[
      InsetBox[
       FormBox[
        StyleBox[
        "\"max \\!\\(\\*SubscriptBox[\\(c\\), \
\\(H\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[CapitalLambda]\\), \\(2\\)]\\)\"", 
         GrayLevel[0], 14, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm], {0, 0}]], {0.8, 2}], 
    InsetBox[
     GraphicsBox[
      InsetBox[
       FormBox[
        StyleBox[
        "\"min \\!\\(\\*SubscriptBox[\\(c\\), \
\\(H\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[CapitalLambda]\\), \\(2\\)]\\)\"", 
         GrayLevel[0], 14, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm], {0, 0}]], {0.65, -1.2}]},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{{
     GrayLevel[0], 
     Thickness[0.0025]}, {
     GrayLevel[0], 
     Thickness[0.0025]}, {
     GrayLevel[0], 
     Thickness[0.0025]}, {
     GrayLevel[0], 
     Thickness[0.0025]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  LabelStyle->{
    GrayLevel[0], 14, FontFamily -> "Times"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-0.005, 1.005}, {-2, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->None,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.909050145014599*^9, 3.909050174182073*^9}, 
   3.909050483737678*^9, 3.909050734003718*^9, 3.9090509678186407`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"dd6dd6bf-fdbd-44f9-ac67-d96820c001eb"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1141.2, 700.1999999999999},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a64c418f-df22-4aa9-a028-9c1e26bc3fb1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 167, 3, 60, "Section",ExpressionUUID->"278cd9ff-bcb4-4f92-b437-f50217bc1c9c"],
Cell[CellGroupData[{
Cell[772, 29, 179, 3, 48, "Subsection",ExpressionUUID->"a7f9eb6c-c826-4af9-80af-79bb4576f357"],
Cell[954, 34, 4569, 145, 142, "Input",ExpressionUUID->"5bb257c1-2a41-4db9-91d1-23eb62c5ffa1"]
}, Closed]],
Cell[CellGroupData[{
Cell[5560, 184, 249, 4, 34, "Subsection",ExpressionUUID->"cf6a53a6-bee2-419d-9e01-54b2ffba66e2"],
Cell[5812, 190, 487, 7, 45, "Text",ExpressionUUID->"f575a1d4-be29-4aff-978a-0d4599a60f80"],
Cell[6302, 199, 5024, 153, 199, "Input",ExpressionUUID->"e6176ce3-a701-4774-8d47-debabadb2dca"],
Cell[11329, 354, 589, 10, 45, "Text",ExpressionUUID->"e91a9fdc-2504-4f45-bf92-350afaed7e01"],
Cell[11921, 366, 1949, 59, 66, "Input",ExpressionUUID->"77b4f44a-49a5-41fa-8af2-388e0e9fc755"],
Cell[13873, 427, 556, 9, 45, "Text",ExpressionUUID->"d9ddd653-00a0-4285-a1d8-259f7017e023"],
Cell[CellGroupData[{
Cell[14454, 440, 1801, 57, 66, "Input",ExpressionUUID->"351f4c51-8a0b-4678-91c3-5d2aa0fd6a44"],
Cell[CellGroupData[{
Cell[16280, 501, 1010, 20, 24, "Print",ExpressionUUID->"0c6d30ab-f5ce-47df-8534-5953e0721c4f"],
Cell[17293, 523, 1012, 21, 24, "Print",ExpressionUUID->"333c0eb6-81a6-49bc-b7d1-789ad8aa7016"],
Cell[18308, 546, 918, 17, 70, "Print",ExpressionUUID->"17ceb4bc-47af-4eb5-952c-2579c5b61239"]
}, Open  ]]
}, Open  ]],
Cell[19253, 567, 447, 8, 66, "Text",ExpressionUUID->"c11c70bd-e937-4024-a8a3-3d835d01a34f"],
Cell[19703, 577, 4796, 149, 142, "Input",ExpressionUUID->"f9f487a0-621a-4970-be71-bb3cef741179"],
Cell[24502, 728, 419, 6, 45, "Text",ExpressionUUID->"c687b354-3036-42f6-85cb-25e6f36b9d08"],
Cell[CellGroupData[{
Cell[24946, 738, 596, 14, 47, "Input",ExpressionUUID->"7724df54-82d2-4f09-8c0d-24a6e7f0f2d7"],
Cell[25545, 754, 1550, 36, 70, "Output",ExpressionUUID->"45524945-fbfa-4cb8-bed4-88e2e3529d0c"],
Cell[27098, 792, 1398, 31, 70, "Output",ExpressionUUID->"0a144e9f-305d-459f-b8f8-a5624f71c1fa"]
}, Open  ]],
Cell[28511, 826, 409, 6, 45, "Text",ExpressionUUID->"54c8eecd-9793-4f28-af35-6140e1145a31"],
Cell[CellGroupData[{
Cell[28945, 836, 3832, 101, 85, "Input",ExpressionUUID->"ff036b10-73cc-4e02-885c-1cfafbca61c3"],
Cell[32780, 939, 2272, 70, 70, "Output",ExpressionUUID->"abe74a8b-68ec-45d9-a2f3-24a117b2bc96"],
Cell[35055, 1011, 7027, 221, 70, "Output",ExpressionUUID->"8bbf769c-eafe-40d2-b737-6405b51f1009"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42131, 1238, 277, 4, 34, "Subsection",ExpressionUUID->"8b5397ba-7dad-4bff-844d-a8f747589fc4"],
Cell[CellGroupData[{
Cell[42433, 1246, 297, 5, 40, "Subsubsection",ExpressionUUID->"cffeea9a-7675-485e-bc55-7d5409c574d2"],
Cell[42733, 1253, 421, 8, 66, "Text",ExpressionUUID->"f2138e94-0495-468b-92df-d6cb9f0df6f7"],
Cell[CellGroupData[{
Cell[43179, 1265, 3715, 118, 237, "Input",ExpressionUUID->"ed43d7d9-93e0-4e17-954e-f2a3bcf6e472"],
Cell[46897, 1385, 10861, 202, 217, "Output",ExpressionUUID->"c99f1761-1015-474a-be64-a34fbc9b0e05"],
Cell[57761, 1589, 1249, 33, 35, "Output",ExpressionUUID->"5bab6129-c1e3-4a93-96d8-30b7e2c481c5"],
Cell[59013, 1624, 930, 19, 35, "Output",ExpressionUUID->"87d9f707-775b-4996-aa80-d781643a33db"]
}, Open  ]],
Cell[59958, 1646, 389, 8, 66, "Text",ExpressionUUID->"6d2a2ea8-9faa-4d27-8022-81b5bde3fea2"],
Cell[CellGroupData[{
Cell[60372, 1658, 2582, 76, 104, "Input",ExpressionUUID->"71f91543-2482-4b88-bb40-b6c116ce308e"],
Cell[62957, 1736, 1467, 37, 55, "Output",ExpressionUUID->"5496db2e-15db-4701-a283-10eca736bc1a"]
}, Open  ]],
Cell[64439, 1776, 316, 6, 45, "Text",ExpressionUUID->"93944151-14ee-499e-b921-d456e9187d6c"],
Cell[CellGroupData[{
Cell[64780, 1786, 2764, 71, 85, "Input",ExpressionUUID->"f5f1806a-09a1-4a07-9ce3-4088515501ad"],
Cell[67547, 1859, 1231, 31, 35, "Output",ExpressionUUID->"1cff0c99-1987-4599-bb8c-b316438c1775"],
Cell[68781, 1892, 1231, 31, 35, "Output",ExpressionUUID->"5d6797e2-a4ce-42b9-a802-06be33e43666"]
}, Open  ]],
Cell[70027, 1926, 387, 8, 66, "Text",ExpressionUUID->"9bf075b9-6916-4cc6-9bad-3698ee65a17f"],
Cell[CellGroupData[{
Cell[70439, 1938, 1776, 53, 83, "Input",ExpressionUUID->"e34cd6b8-428c-4d68-9c9d-04993d20c2ff"],
Cell[72218, 1993, 1383, 39, 54, "Output",ExpressionUUID->"c0eea9aa-7109-48f7-931d-3c0e7c31ab87"],
Cell[73604, 2034, 823, 21, 54, "Output",ExpressionUUID->"2d75a32e-e0f5-4f16-9866-c76a447cd229"],
Cell[74430, 2057, 566, 11, 62, "Output",ExpressionUUID->"3670cf27-3467-4dad-8d85-3325e734a2a4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[75045, 2074, 317, 5, 33, "Subsubsection",ExpressionUUID->"d31c1728-be3e-4bff-a2a9-e161df988e61"],
Cell[75365, 2081, 482, 9, 66, "Text",ExpressionUUID->"ee5b2c96-3c5d-414e-80d0-985032e23974"],
Cell[CellGroupData[{
Cell[75872, 2094, 5897, 185, 275, "Input",ExpressionUUID->"18fe169f-5415-4c00-9b27-e2afdf6d32a8"],
Cell[81772, 2281, 13553, 246, 217, "Output",ExpressionUUID->"31985076-3bc3-4ade-8293-f9dddbf75c82"],
Cell[95328, 2529, 11696, 216, 220, "Output",ExpressionUUID->"826dd82d-4649-479c-81a6-afbafbc21518"],
Cell[107027, 2747, 6262, 125, 208, "Output",ExpressionUUID->"316ee800-1a00-40df-aef3-cb6bb121e8d0"],
Cell[113292, 2874, 1568, 44, 35, "Output",ExpressionUUID->"8643342b-0f2b-4b50-8432-0646ecfceca4"],
Cell[114863, 2920, 1053, 23, 35, "Output",ExpressionUUID->"91ccf5ed-2430-44e6-b726-bf2892fb4c37"]
}, Open  ]],
Cell[115931, 2946, 389, 8, 66, "Text",ExpressionUUID->"ffb250b6-7bcd-4a69-b6e1-61f6df3ce236"],
Cell[CellGroupData[{
Cell[116345, 2958, 2586, 76, 104, "Input",ExpressionUUID->"e7686e46-624c-4ca4-9b6d-445e7a971fe8"],
Cell[118934, 3036, 1370, 35, 55, "Output",ExpressionUUID->"aee462bd-9c98-4013-9b64-54ecefb71ea9"]
}, Open  ]],
Cell[120319, 3074, 316, 6, 45, "Text",ExpressionUUID->"87dbe448-54af-41a7-a02c-845c9a57c503"],
Cell[CellGroupData[{
Cell[120660, 3084, 3038, 77, 85, "Input",ExpressionUUID->"c5beab52-6cf2-4d6b-b384-6c1a217e3513"],
Cell[123701, 3163, 1264, 35, 35, "Output",ExpressionUUID->"c5a1e8e7-43e1-4878-b57e-5a2db9261f60"],
Cell[124968, 3200, 1361, 38, 35, "Output",ExpressionUUID->"808324cc-93c4-42f2-b7be-3f9d72b4d66a"]
}, Open  ]],
Cell[126344, 3241, 387, 8, 66, "Text",ExpressionUUID->"815587d9-acbd-40e1-8591-1f2bd5454af8"],
Cell[CellGroupData[{
Cell[126756, 3253, 2221, 62, 83, "Input",ExpressionUUID->"86f4862f-3335-4bcd-9bea-43096a4cfdd2"],
Cell[128980, 3317, 1433, 39, 54, "Output",ExpressionUUID->"c6983811-f3ed-4fcd-b1f7-16779aa1f100"],
Cell[130416, 3358, 878, 21, 70, "Output",ExpressionUUID->"155bc7e3-72e9-4fee-b3a0-48bb2da674a4"],
Cell[131297, 3381, 621, 11, 70, "Output",ExpressionUUID->"554d6f68-98d8-4948-94ca-daabd701d3b9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131967, 3398, 492, 7, 33, "Subsubsection",ExpressionUUID->"50f0e25c-92b9-4116-a5cc-514fa215453d"],
Cell[132462, 3407, 1248, 20, 67, "Text",ExpressionUUID->"75e2d273-dc54-485e-83bc-93ed87e7a14a"],
Cell[133713, 3429, 4562, 139, 262, "Input",ExpressionUUID->"91440d31-460f-4382-b326-3abb2452b8aa"],
Cell[CellGroupData[{
Cell[138300, 3572, 2117, 62, 85, "Input",ExpressionUUID->"41f47060-44a6-44ba-bb06-5ffb40afd860"],
Cell[140420, 3636, 32878, 612, 123, "Output",ExpressionUUID->"0ecd2437-0305-43e9-9529-2b890f195745"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173335, 4253, 1224, 34, 66, "Input",ExpressionUUID->"66445758-84e8-4e30-bfcf-f8948c4d0e53"],
Cell[174562, 4289, 845, 17, 31, "Output",ExpressionUUID->"824780de-6d50-4d3a-8ca7-291c240c7b03"],
Cell[175410, 4308, 2189, 62, 59, "Output",ExpressionUUID->"84d01ff7-9b50-4a16-8c55-dbc657e266eb"],
Cell[177602, 4372, 1171, 28, 59, "Output",ExpressionUUID->"eb674b8d-9f31-4f4a-ac23-f0a87b4a9a15"]
}, Open  ]],
Cell[178788, 4403, 389, 8, 66, "Text",ExpressionUUID->"fbbaca00-2fd1-4181-91b7-a555db1d8765"],
Cell[CellGroupData[{
Cell[179202, 4415, 2847, 81, 104, "Input",ExpressionUUID->"19361d62-8f40-45d4-b7df-822f6bfff018"],
Cell[182052, 4498, 2802, 79, 111, "Output",ExpressionUUID->"be27e74b-4be0-451b-95dd-6d31bf58b7a3"]
}, Open  ]],
Cell[184869, 4580, 533, 10, 66, "Text",ExpressionUUID->"e895f8f9-3891-4979-8c8e-ec9cad13ad4e"],
Cell[185405, 4592, 326, 5, 45, "Text",ExpressionUUID->"79fef617-fc11-4d7c-a8d5-9526af55fbfa"],
Cell[CellGroupData[{
Cell[185756, 4601, 683, 20, 55, "Input",ExpressionUUID->"240f8322-d0ae-4fea-b3ed-44795f499e6b"],
Cell[186442, 4623, 294, 5, 33, "Output",ExpressionUUID->"a812519b-393c-4432-9969-8d6d2ae03fa6"]
}, Open  ]],
Cell[186751, 4631, 334, 5, 45, "Text",ExpressionUUID->"ead68ad9-c690-490c-b018-327075e36eba"],
Cell[CellGroupData[{
Cell[187110, 4640, 2944, 83, 121, "Input",ExpressionUUID->"58080bd8-6a5f-4b3c-8d71-9b4df21f340f"],
Cell[190057, 4725, 1050, 26, 66, "Output",ExpressionUUID->"c43621ef-8eb2-4bf4-b752-04595d18fae1"],
Cell[191110, 4753, 1207, 30, 53, "Output",ExpressionUUID->"b0b435ef-9dbb-44fe-a061-da439812eb25"],
Cell[192320, 4785, 1029, 25, 60, "Output",ExpressionUUID->"797c9fcc-d9a1-49f2-bd8e-dbd0d3b02546"],
Cell[193352, 4812, 668, 11, 35, "Output",ExpressionUUID->"0e8f2e04-dc26-4847-b9b4-66ef0b802320"]
}, Open  ]],
Cell[194035, 4826, 276, 4, 45, "Text",ExpressionUUID->"08dda326-2670-4991-8b9e-90249f0cd4af"],
Cell[CellGroupData[{
Cell[194336, 4834, 2616, 78, 121, "Input",ExpressionUUID->"0b5d666a-b60b-4918-a43e-20943d0cc12b"],
Cell[196955, 4914, 776, 22, 66, "Output",ExpressionUUID->"f840a767-fd73-49a1-803c-ea0a27e87fe7"],
Cell[197734, 4938, 938, 26, 53, "Output",ExpressionUUID->"8a745101-642f-4e4b-bd5c-f3671650db14"],
Cell[198675, 4966, 801, 22, 77, "Output",ExpressionUUID->"40d8361c-4422-4c39-b7e9-1357997bc820"],
Cell[199479, 4990, 393, 7, 35, "Output",ExpressionUUID->"f8d69513-bb90-433d-a1b9-ef5e3b5789a4"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[199933, 5004, 267, 4, 48, "Subsection",ExpressionUUID->"8c63b8ec-90a6-4998-b2c2-2d863079b983"],
Cell[CellGroupData[{
Cell[200225, 5012, 162, 3, 40, "Subsubsection",ExpressionUUID->"ba869a76-cc7c-4ebd-b502-eaba93cf4989"],
Cell[200390, 5017, 280, 4, 45, "Text",ExpressionUUID->"757f5ab5-c82a-4f01-b502-854fdfd2ad5c"],
Cell[200673, 5023, 1519, 47, 85, "Input",ExpressionUUID->"2e5822c5-c235-4773-9cec-ba46f86977b1"],
Cell[202195, 5072, 1752, 52, 85, "Input",ExpressionUUID->"eac0b3f8-7094-4b2a-ba48-36169ad007e7"],
Cell[203950, 5126, 328, 5, 45, "Text",ExpressionUUID->"66019565-9dfb-4e1d-b350-57b511ba0204"],
Cell[204281, 5133, 1431, 42, 66, "Input",ExpressionUUID->"ebee167c-8c38-451b-9026-2d72ed06a451"],
Cell[205715, 5177, 483, 9, 45, "Text",ExpressionUUID->"cd5a5330-f5d2-4c40-9be9-2c0a66e1c314"],
Cell[CellGroupData[{
Cell[206223, 5190, 1271, 29, 66, "Input",ExpressionUUID->"4b03e7bc-35ac-46d9-af16-21ad5ec13c64"],
Cell[207497, 5221, 2590, 73, 68, "Output",ExpressionUUID->"9aa3eb6b-ac07-4858-9a21-96f6047108e6"],
Cell[210090, 5296, 2678, 74, 68, "Output",ExpressionUUID->"6d2a3db8-9fed-45b0-8703-eec89eaa9644"],
Cell[212771, 5372, 4321, 123, 73, "Output",ExpressionUUID->"68e929d8-a700-4003-9d73-90d90c0a0f9b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217141, 5501, 774, 11, 40, "Subsubsection",ExpressionUUID->"ff87e8c9-d7af-4763-8b38-86aad5072c94"],
Cell[217918, 5514, 287, 4, 45, "Text",ExpressionUUID->"37d559a0-d0d0-4565-8cb8-382f4bcb9de9"],
Cell[218208, 5520, 4562, 139, 262, "Input",ExpressionUUID->"24753d3d-42e8-44c8-a6fd-9111d0f39245"],
Cell[CellGroupData[{
Cell[222795, 5663, 637, 16, 27, "Input",ExpressionUUID->"8ca4a815-b8e7-49f0-82ce-91a0a99185fa"],
Cell[223435, 5681, 681, 19, 59, "Output",ExpressionUUID->"ac412f32-4c1b-4015-b9d3-3f6e12932707"]
}, Open  ]],
Cell[224131, 5703, 378, 5, 45, "Text",ExpressionUUID->"6511c62f-1ea8-4461-880c-658c6c62b435"],
Cell[CellGroupData[{
Cell[224534, 5712, 2033, 51, 109, "Input",ExpressionUUID->"c1829f3f-2929-4cdf-a817-3d716f28e797"],
Cell[226570, 5765, 1912, 46, 71, "Output",ExpressionUUID->"40ba3f07-86a6-4b16-bd37-7e5291ac8c58"],
Cell[228485, 5813, 3198, 85, 74, "Output",ExpressionUUID->"a76ec1a3-011f-47a5-a7b9-bf5003cd1303"],
Cell[231686, 5900, 24692, 641, 645, "Output",ExpressionUUID->"26230d84-ac61-4c02-b581-292ad4bc9657"]
}, Open  ]],
Cell[256393, 6544, 439, 6, 45, "Text",ExpressionUUID->"31247257-c483-4ce5-bcdb-c6617baa3524"],
Cell[CellGroupData[{
Cell[256857, 6554, 2999, 88, 147, "Input",ExpressionUUID->"49c38c10-a9e6-45d9-94da-24f77c2b2e5d"],
Cell[259859, 6644, 456, 8, 28, "Output",ExpressionUUID->"7fb1bc6d-9cd0-4f00-aa76-5dcc0df61652"],
Cell[260318, 6654, 528, 8, 28, "Output",ExpressionUUID->"34b47da0-c4d0-4e69-9376-06b0b56e6f87"]
}, Open  ]],
Cell[260861, 6665, 275, 4, 45, "Text",ExpressionUUID->"46c0b765-bb28-4c30-bc4e-bfad556d844b"],
Cell[CellGroupData[{
Cell[261161, 6673, 762, 24, 52, "Input",ExpressionUUID->"0f5d639d-ffd9-4a1e-81cd-8eb45e9bf3ce"],
Cell[261926, 6699, 334, 5, 28, "Output",ExpressionUUID->"c56ed050-ba96-4110-88f8-a6b8fbd284dd"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262333, 6712, 253, 4, 60, "Section",ExpressionUUID->"d9fcb51d-bb57-4eda-a6b7-b7b03f5d9ba9"],
Cell[CellGroupData[{
Cell[262611, 6720, 183, 3, 27, "Input",ExpressionUUID->"509014ee-df1b-45ff-9318-ddc18a402509"],
Cell[262797, 6725, 398, 5, 31, "Output",ExpressionUUID->"64381e47-2cad-4e32-9a96-aec532ce33ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263232, 6735, 198, 3, 40, "Subsubsection",ExpressionUUID->"934fbd79-6338-4ed8-bf62-616ac097b7cf"],
Cell[CellGroupData[{
Cell[263455, 6742, 1083, 30, 66, "Input",ExpressionUUID->"eab879d0-8687-44bb-aca2-ccd5053c1d8b"],
Cell[264541, 6774, 7217, 165, 70, "Output",ExpressionUUID->"2aa1fc92-a0fa-4f9e-9ca2-bdaa7f071682"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271795, 6944, 1084, 30, 66, "Input",ExpressionUUID->"bee380dc-2b1b-45a4-8803-546038215822"],
Cell[272882, 6976, 7210, 165, 70, "Output",ExpressionUUID->"3bde708b-5517-4a52-bcbc-4e34d54f4f0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280129, 7146, 1163, 32, 66, "Input",ExpressionUUID->"2bbe1748-b635-4893-bbf3-9fd7d8b13901"],
Cell[281295, 7180, 9291, 199, 70, "Output",ExpressionUUID->"61f5e3ae-9c0b-419a-bd4e-eb613c1e6a96"]
}, Open  ]],
Cell[290601, 7382, 235, 4, 45, "Text",ExpressionUUID->"93875939-6b13-4c55-8dbe-857b638a62ab"],
Cell[CellGroupData[{
Cell[290861, 7390, 4158, 104, 150, "Input",ExpressionUUID->"ae684a2d-2b9e-43cc-a0ea-6d5e059fea9a"],
Cell[295022, 7496, 7136, 169, 70, "Output",ExpressionUUID->"7e8de328-c4f8-466f-8781-c3cf4d9eef1c"]
}, Open  ]],
Cell[302173, 7668, 186, 3, 45, "Text",ExpressionUUID->"803b5b98-1a2c-490d-8d78-941400a57ca1"],
Cell[CellGroupData[{
Cell[302384, 7675, 3434, 80, 190, "Input",ExpressionUUID->"4e687111-1c1f-42c1-87e4-967818817e79"],
Cell[305821, 7757, 18061, 379, 70, "Output",ExpressionUUID->"2a251ecf-e418-43e1-b70b-a9280babd677"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[323931, 8142, 225, 4, 33, "Subsubsection",ExpressionUUID->"f41329e4-4f1f-4ee4-a7f8-f1862a967021"],
Cell[324159, 8148, 590, 16, 66, "Input",ExpressionUUID->"7277920b-b113-4984-9bb1-d8369c799869"],
Cell[CellGroupData[{
Cell[324774, 8168, 4724, 127, 291, "Input",ExpressionUUID->"115516dc-0556-40c0-98bd-52c4000af01a"],
Cell[329501, 8297, 8364, 170, 70, "Output",ExpressionUUID->"dd6dd6bf-fdbd-44f9-ac67-d96820c001eb"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


